Variational inference for correlated gravitational wave detector network noise

Gravitational wave detectors like the Einstein Telescope and LISA generate long multivariate time series, which pose significant challenges in spectral density estimation due to a number of overlapping signals as well as the presence of correlated noise. Addressing both issues is crucial for accurately interpreting the signals detected by these instruments. This paper presents an application of a variational inference spectral density estimation method specifically tailored for dealing with correlated noise in the data. It is flexible in that it does not rely on any specific parametric form for the multivariate spectral density. The method employs a blocked Whittle likelihood approximation for stationary time series and utilizes the Cholesky decomposition of the inverse spectral density matrix to ensure a positive definite estimator. A discounted regularized horseshoe prior is applied to the spline coefficients of each Cholesky factor, and the posterior distribution is computed using a stochastic gradient variational Bayes approach. This method is particularly effective in addressing correlated noise, a significant challenge in the analysis of multivariate data from co-located detectors. The method is demonstrated by analyzing 2000 seconds of simulated Einstein Telescope noise, which shows its ability to produce accurate spectral density estimates and quantify coherence between time series components. This makes it a powerful tool for analyzing correlated noise in gravitational wave data.

==> scripts/RMS_case_B_C.py <==
import h5py
import numpy as np
import paths
import pandas as pd
from scipy import interpolate as interp

# upload the true psd data
file_path = f'{paths.data}/ET(1).txt'
ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

file_path = f'{paths.data}/Peak10Hz_new.txt'
Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

file_path = f'{paths.data}/Peak50Hz_new.txt'
Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

file_path = f'{paths.data}/Peak90Hz_new.txt'
Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

x_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak50Hz[:, 1] ** 2)) / 2
y_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2
z_channel_real = ((ET_1[:, 1] ** 2 + Peak50Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2

q = 10 ** 22 / 1.0
time_interval = 2000
nchunks = 125
required_part = 128
total_len = 4096000

Ts = 1 / (total_len / time_interval)
freq_original = np.fft.fftfreq(int(total_len / nchunks), Ts)

n = int(total_len / nchunks)
if np.mod(n, 2) == 0:
    # n is even
    freq_original = freq_original[0:int((n / 2))]
else:
    # n is odd
    freq_original = freq_original[0:int((n - 1) / 2)]

freq_range = total_len / time_interval / 2
freq = freq_original[0:int(required_part / freq_range * freq_original.shape[0])]
freq_true = ET_1[:, 0]

true_s = [
        interp.interp1d(freq_true, x_channel_real, kind='cubic', bounds_error=False, fill_value='extrapolate')(freq),
        interp.interp1d(freq_true, y_channel_real, kind='cubic', bounds_error=False, fill_value='extrapolate')(freq),
        interp.interp1d(freq_true, z_channel_real, kind='cubic', bounds_error=False, fill_value='extrapolate')(freq)
    ]

#frequency band start at 5Hz
freq_start = int(5/required_part * freq.shape[0])

def calculate_rmsd(spec_file_path, q, freq_original, true_s):
    
    with h5py.File(f'{paths.data}/{spec_file_path}', 'r') as f:
        spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]

    spec_mat_median = spec_mat_median / q**2 / (freq_original[-1] / 0.5)
    p = spec_mat_median.shape[-1]

    rmsd_channels = []
    for i in range(p):   
        rmsd_channel = np.sqrt(np.mean((np.real(spec_mat_median[..., i, i][freq_start:]) - true_s[i][freq_start:]) ** 2))
        rmsd_channels.append(rmsd_channel)

    return np.mean(rmsd_channels)

RMSD_case_B = calculate_rmsd('ETnoise_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5', q, freq_original, true_s)
RMSD_case_C = calculate_rmsd('ETnoise_no_cross_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5', q, freq_original, true_s)

print(f'RMSD Case B: {RMSD_case_B}')
print(f'RMSD Case C: {RMSD_case_C}')





















==> scripts/old/ET_noise_corr_psd_coh.py <==
import h5py
import numpy as np   
from scipy.stats import median_abs_deviation
import time
start_time = time.time()
import modified_lnl_specvi_ET
import tensorflow as tf
import tensorflow_probability as tfp
tfd = tfp.distributions
tfb = tfp.bijectors
import paths

file_path_x = f'{paths.data}/X_ETnoise_GP.hdf5'
with h5py.File(file_path_x, 'r') as f:
    X_ETnoise_GP = f['E1:STRAIN']

file_path_y = f'{paths.data}/Y_ETnoise_GP.hdf5'
with h5py.File(file_path_y, 'r') as f:
    Y_ETnoise_GP = f['E2:STRAIN']

file_path_z = f'{paths.data}/Z_ETnoise_GP.hdf5'
with h5py.File(file_path_z, 'r') as f:
    Z_ETnoise_GP = f['E3:STRAIN']

channels = np.column_stack((X_ETnoise_GP, Y_ETnoise_GP, Z_ETnoise_GP))
#channels_short = channels
q = 10**22/1.0

time_interval = 2000
nchunks = 125
required_part = 128

from hyperopt import hp, tpe, fmin

lr_map_values = []
loss_values = []
all_samp = []
model_info = {} 
N_delta = 450
N_theta = 450

def objective(params):
    lr_map = params['lr_map']
    Spec_m = modified_lnl_specvi_ET.SpecVI(channels * q)  
    result_list = Spec_m.runModel(N_delta=N_delta, N_theta=N_theta, lr_map=lr_map, ntrain_map=10000, 
                            sparse_op=False, nchunks = nchunks, time_interval = time_interval, required_part = required_part)    
    losses = result_list[0]
    samp = result_list[2]
    if model_info == {}:
        model_info['Xmat_delta'], model_info['Xmat_theta'] = result_list[1].Xmtrix(N_delta=N_delta, N_theta=N_theta)
        model_info['p_dim'] = result_list[1].p_dim
    
    lr_map_values.append(lr_map)
    loss_values.append(losses[-1].numpy())
    all_samp.append(samp)
    
    return losses[-1].numpy()  

space = {
    'lr_map': hp.uniform('lr_map', 0.002, 0.02),
}
algo = tpe.suggest
best = fmin(objective, space, algo=algo, max_evals=10)

min_loss_index = loss_values.index(min(loss_values))
optimal_lr = lr_map_values[min_loss_index]
best_samp = all_samp[min_loss_index]

print('The optimised lr is', optimal_lr)

#find estimated psd given the max elbo-----------------------------------------------------------------
Xmat_delta = model_info['Xmat_delta']
Xmat_theta = model_info['Xmat_theta']
p_dim = model_info['p_dim']

delta2_all_s = tf.exp(tf.matmul(Xmat_delta, tf.transpose(best_samp[0], [0,2,1]))) #(500, #freq, p)

theta_re_s = tf.matmul(Xmat_theta, tf.transpose(best_samp[2], [0,2,1])) #(500, #freq, p(p-1)/2)
theta_im_s = tf.matmul(Xmat_theta, tf.transpose(best_samp[4], [0,2,1]))

theta_all_s = -(tf.complex(theta_re_s, theta_im_s)) #(500, #freq, p(p-1)/2)
theta_all_np = theta_all_s.numpy() 

D_all = tf.map_fn(lambda x: tf.linalg.diag(x), delta2_all_s).numpy() #(500, #freq, p, p)

num_slices, num_freq, num_elements = theta_all_np.shape
row_indices, col_indices = np.tril_indices(p_dim, k=-1)
diag_matrix = np.eye(p_dim, dtype=np.complex64)
T_all = np.tile(diag_matrix, (num_slices, num_freq, 1, 1))
T_all[:, :, row_indices, col_indices] = theta_all_np.reshape(num_slices, num_freq, -1)

T_all_conj_trans = np.conj(np.transpose(T_all, axes=(0, 1, 3, 2)))

D_all_inv = np.linalg.inv(D_all)

spectral_density_inverse_all = T_all_conj_trans @ D_all_inv @ T_all
spectral_density_all = np.linalg.inv(spectral_density_inverse_all) 

num_freq = spectral_density_all.shape[1]
spectral_density_q = np.zeros((3, num_freq, p_dim, p_dim), dtype=complex)

diag_indices = np.diag_indices(p_dim)
spectral_density_q[:, :, diag_indices[0], diag_indices[1]] = np.quantile(spectral_density_all[:, :, diag_indices[0], diag_indices[1]], [0.05, 0.5, 0.95], axis=0)

triu_indices = np.triu_indices(p_dim, k=1)
real_part = (np.real(spectral_density_all[:, :, triu_indices[1], triu_indices[0]]))
imag_part = (np.imag(spectral_density_all[:, :, triu_indices[1], triu_indices[0]]))

spectral_density_q[0, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.05, axis=0) + 1j * np.quantile(imag_part, 0.05, axis=0)).T
spectral_density_q[1, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.50, axis=0) + 1j * np.quantile(imag_part, 0.50, axis=0)).T
spectral_density_q[2, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.95, axis=0) + 1j * np.quantile(imag_part, 0.95, axis=0)).T

spectral_density_q[:, :, triu_indices[0], triu_indices[1]] = np.conj(spectral_density_q[:, :, triu_indices[1], triu_indices[0]])

spec_mat_median = spectral_density_q[1]
spec_mat_point_low = spectral_density_q[0]
spec_mat_point_upp = spectral_density_q[1]

with h5py.File('ETnoise_correlated_GP_pointwise_spec_matrices_XYZ.hdf5', 'w') as f:
    f.create_dataset('ETnoise_correlated_GP_spec_mat_median_XYZ', data=spec_mat_median)
    f.create_dataset('ETnoise_correlated_GP_spec_mat_lower_XYZ', data=spec_mat_point_low)
    f.create_dataset('ETnoise_correlated_GP_spec_mat_upper_XYZ', data=spec_mat_point_upp)

#find uniform CI given optimal lrs in phase 1 that maximises elbo for psd-------------------------------------------
def complex_to_real(matrix):
    n = matrix.shape[0]
    real_matrix = np.zeros_like(matrix, dtype=float)
    real_matrix[np.triu_indices(n)] = np.real(matrix[np.triu_indices(n)])
    real_matrix[np.tril_indices(n, -1)] = np.imag(matrix[np.tril_indices(n, -1)])
    
    return real_matrix

n_samples, n_freq, p, _ = spectral_density_all.shape

real_spectral_density_all = np.zeros_like(spectral_density_all, dtype=float)
real_spec_mat_median = np.zeros_like(spec_mat_median, dtype=float)

for i in range(n_samples):
    for j in range(n_freq):
        real_spectral_density_all[i, j] = complex_to_real(spectral_density_all[i, j])

for j in range(n_freq):
    real_spec_mat_median[j] = complex_to_real(spec_mat_median[j])


mad = median_abs_deviation(real_spectral_density_all, axis=0, nan_policy='omit')
mad[mad == 0] = 1e-10 

def uniformmax_multi(mSample):
    N_sample, N, d, _ = mSample.shape
    C_help = np.zeros((N_sample, N, d, d))

    for j in range(N):
        for r in range(d):
            for s in range(d):
                C_help[:, j, r, s] = uniformmax_help(mSample[:, j, r, s])

    return np.max(C_help, axis=0)

def uniformmax_help(sample):
    return np.abs(sample - np.median(sample)) / median_abs_deviation(sample)
    
max_std_abs_dev = uniformmax_multi(real_spectral_density_all) 
    
threshold = np.quantile(max_std_abs_dev, 0.9)    
lower_bound = real_spec_mat_median - threshold * mad
upper_bound = real_spec_mat_median + threshold * mad

with h5py.File('ETnoise_correlated_GP_uniform_spec_matrices_XYZ.hdf5', 'w') as f:
    f.create_dataset('ETnoise_correlated_GP_spec_mat_median_XYZ', data=spec_mat_median)
    f.create_dataset('ETnoise_correlated_GP_spec_mat_lower_XYZ', data=lower_bound)
    f.create_dataset('ETnoise_correlated_GP_spec_mat_upper_XYZ', data=upper_bound)

#find estimated squared coherences-----------------------------------------------------------------------
num_samples, num_freq, p_dim, _ = spectral_density_all.shape
num_pairs = p_dim * (p_dim - 1) // 2

squared_coherences = np.zeros((num_samples, num_freq, num_pairs))
for i in range(num_samples):
    for j in range(num_freq):
        matrix = spectral_density_all[i, j]
        squared_matrix = np.abs(matrix)**2
        diag = np.real(np.diag(matrix))
        squared_coherences[i, j] = squared_matrix[np.triu_indices(p_dim, k=1)] / np.outer(diag, diag)[np.triu_indices(p_dim, k=1)]

squared_coherences_stats = np.percentile(squared_coherences, [5, 50, 95], axis=0)
squared_coherences_point_low = squared_coherences_stats[0]
squared_coherences_median = squared_coherences_stats[1]
squared_coherences_point_upp = squared_coherences_stats[2]

with h5py.File('ETnoise_correlated_GP_pointwise_squared_coh_XYZ.hdf5', 'w') as f:
    f.create_dataset('ETnoise_correlated_GP_coh_median_XYZ', data=squared_coherences_median)
    f.create_dataset('ETnoise_correlated_GP_coh_lower_XYZ', data=squared_coherences_point_low)
    f.create_dataset('ETnoise_correlated_GP_coh_upper_XYZ', data=squared_coherences_point_upp)

#find uniform CI for estimated squared coherence---------------------------------------------------------
coh_all = squared_coherences
coh_med = squared_coherences_median

mad = median_abs_deviation(coh_all, axis=0, nan_policy='omit')
mad[mad == 0] = 1e-10 

def uniformmax_multi(coh_whole):
    N_sample, N, d = coh_whole.shape
    C_help = np.zeros((N_sample, N, d))

    for j in range(N):
        for r in range(d):
                C_help[:, j, r] = uniformmax_help(coh_whole[:, j, r])

    return np.max(C_help, axis=0)
    
max_std_abs_dev = uniformmax_multi(coh_all) 

threshold = np.quantile(max_std_abs_dev, 0.9)    
coh_lower = coh_med - threshold * mad
coh_upper = coh_med + threshold * mad

with h5py.File('ETnoise_correlated_GP_uniform_squared_coh_XYZ.hdf5', 'w') as f:
    f.create_dataset('ETnoise_correlated_GP_coh_median_XYZ', data=coh_med)
    f.create_dataset('ETnoise_correlated_GP_coh_lower_XYZ', data=coh_lower)
    f.create_dataset('ETnoise_correlated_GP_coh_upper_XYZ', data=coh_upper)















==> scripts/old/modified_lnl_specvi_ET.py <==
import timeit
import numpy as np
from scipy.sparse import coo_matrix
import matplotlib.pyplot as plt

import tensorflow as tf
import tensorflow_probability as tfp
tfd = tfp.distributions
tfb = tfp.bijectors


class SpecPrep:  # Parent used to create SpecModel object
    def __init__(self, x):
        # x:      N-by-p, multivariate timeseries with N samples and p dimensions
        # ts:     time series x
        # y_ft:   fourier transformed time series
        # freq:   frequencies w/ y_ft
        # p_dim:  dimension of ts
        # Xmat:   basis matrix
        # Zar:    arry of design matrix Z_k for every freq k
        self.ts = x
        if x.shape[1] < 2:
            raise Exception("Time series should be at least 2 dimensional.")

        self.y_ft = []    # inital
        self.freq = []
        self.p_dim = []
        #self.Xmat = []
        self.Zar = []
    
    # scaled fft and get the elements of freq = 1:[Nquist]
    # discarding the rest of freqs
    def sc_fft(self):
        # x is a n-by-p matrix
        # unscaled fft
        x = self.ts
        total_len = x.shape[0]
        num_segments = self.nchunks
        time_interval = self.time_interval 
        required_part = self.required_part
        len_chunk = x.shape[0] // num_segments
        x = np.array(np.split(x[0:len_chunk*num_segments,:], num_segments))
        
        y = []
        for i in range(num_segments):
            y_fft = np.apply_along_axis(np.fft.fft, 0, x[i])
            y.append(y_fft)
        y = np.array(y)
        
        # scale it
        n = x.shape[1]
        y = y / np.sqrt(n)  #np.sqrt(n)
        # discard 0 freq
        
        Ts = 1 
        fq_y = np.fft.fftfreq(np.size(x,1), Ts)
        
        if np.mod(n, 2) == 0:
            # n is even
            y = y[:, 0:int(n/2) , :]
            fq_y = fq_y[0:int(n/2)]
        else:
            # n is odd
            y = y[:, 0:int((n-1)/2), :]
            fq_y = fq_y[0:int((n-1)/2 )]
        
        freq_range = total_len/time_interval/2
        y = y[:,0:int(required_part/freq_range * y.shape[1]), :]
        fq_y = fq_y[0:int(required_part/freq_range * fq_y.shape[0])]

        p_dim = x.shape[2]
            
        self.y_ft = y
        self.freq = fq_y
        self.p_dim = p_dim
        self.num_obs = fq_y.shape[0]
        return dict(y=y, fq_y=fq_y, p_dim=p_dim)




    # Demmler-Reinsch basis for linear smoothing splines (Eubank,1999)
    def DR_basis(self, N = 10):
        # nu: vector of frequences
        # N:  amount of basis used
        # return a len(nu)-by-N matrix
        nu = self.freq
        basis = np.array([np.sqrt(2)*np.cos(x*np.pi*nu*2) for x in np.arange(1, N + 1)]).T
        return basis
    #  DR_basis(y_ft$fq_y, N=10)


    # cbinded X matrix 
    def Xmtrix(self, N_delta = 15, N_theta=15):
        nu = self.freq
        X_delta = np.concatenate([np.column_stack([np.repeat(1, nu.shape[0]), nu]), self.DR_basis(N = N_delta)], axis = 1)
        X_theta = np.concatenate([np.column_stack([np.repeat(1, nu.shape[0]), nu]), self.DR_basis(N = N_theta)], axis = 1)
        try:
            if self.Xmat_delta is not None:
                  Xmat_delta = tf.convert_to_tensor(X_delta, dtype = tf.float32)
                  Xmat_theta = tf.convert_to_tensor(X_theta, dtype = tf.float32)
                  return Xmat_delta, Xmat_theta
        except: # NPE
            self.Xmat_delta = tf.convert_to_tensor(X_delta, dtype = tf.float32) # basis matrix
            self.Xmat_theta = tf.convert_to_tensor(X_theta, dtype = tf.float32)
            self.N_delta = N_delta # N
            self.N_theta = N_theta
            return self.Xmat_delta, self.Xmat_theta


    def set_y_work(self):
        y_work = self.y_ft
        self.y_work = y_work
        return y_work
    
    def dmtrix_k(self, y_k):
        
        n, p_work = y_k.shape
        Z_k = np.zeros([n, p_work, int(p_work*(p_work - 1)/2)], dtype = complex )
        
        for j in range(n):
            count = 0
            for i in np.arange(1, p_work):
                Z_k[j, i, count:count+i] = y_k[j, :i]#.flatten()
                count += i
        return Z_k
    
    def Zmtrix(self): # dense Z matrix
        y_work = self.set_y_work()
        c, n, p = y_work.shape
        if p > 1:
            if c == 1:
                y_ls = np.squeeze(y_work, axis=0)
                Z_ = self.dmtrix_k(y_ls)
            else:
                y_ls = np.squeeze(np.split(y_work, c))
                Z_ = np.array([self.dmtrix_k(x) for x in y_ls])
        else:
            Z_ = 0
        self.Zar_re = np.real(Z_) # add new variables to self, if Zar not defined in init at the beginning
        self.Zar_im = np.imag(Z_)
        return self.Zar_re, self.Zar_im
    
    
    # Sparse matrix form of Zmtrix()
    def SparseZmtrix(self): # sparse Z matrix
        y_work = self.y_work()
        n, p = y_work.shape
        
        if p == 1:
            raise Exception('To use sparse representation, dimension of time series should be at least 2')
            return
        
        y_ls = np.split(y_work, n)
        
        coomat_re_ls = []
        coomat_im_ls = []
        for i in range(n):
            Zar = self.dmtrix_k(y_ls[i])
            Zar_re = np.real(Zar)
            Zar_im = np.imag(Zar)
            coomat_re_ls.append(coo_matrix(Zar_re))
            coomat_im_ls.append(coo_matrix(Zar_im))
        
        Zar_re_indices = []
        Zar_im_indices = []
        Zar_re_values = []
        Zar_im_values = []
        for i in range(len(coomat_re_ls)):            
            Zar_re_indices.append(np.stack([coomat_re_ls[i].row, coomat_re_ls[i].col], -1))
            Zar_im_indices.append(np.stack([coomat_im_ls[i].row, coomat_im_ls[i].col], -1))
            Zar_re_values.append(coomat_re_ls[i].data)
            Zar_im_values.append(coomat_im_ls[i].data)
        
        
        self.Zar_re_indices = Zar_re_indices
        self.Zar_im_indices = Zar_im_indices
        self.Zar_re_values = Zar_re_values
        self.Zar_im_values = Zar_im_values
        self.Zar_size = Zar.shape
        return [self.Zar_re_indices, self.Zar_re_values], [self.Zar_im_indices, self.Zar_im_values]

# 
## Spectrum Model, subclass of SpecPrep 继承了inital以及所有的methods
#
class SpecModel(SpecPrep):
    def __init__(self, x, hyper, sparse_op=False, nchunks=128, time_interval=2048, required_part = 128):
        super().__init__(x)
        # x:      N-by-p, multivariate timeseries with N samples and p dimensions
        # hyper:  list of hyperparameters for prior
        # ts:     time series == x
        # y_ft:   fourier transformed time series
        # freq:   frequencies w/ y_ft
        # p_dim:  dimension of ts
        # Xmat:   basis matrix
        # Zar:    arry of design matrix Z_k for every freq k
        self.hyper = hyper
        self.sparse_op = sparse_op
        self.trainable_vars = []   # all trainable variables
        self.nchunks = nchunks
        self.time_interval = time_interval
        self.required_part = required_part
    
    def toTensor(self):
        # convert to tensorflow object
        self.ts = tf.convert_to_tensor(self.ts, dtype = tf.float32)
        self.y_ft = tf.convert_to_tensor(self.y_ft, dtype = tf.complex64)
        self.y_work = tf.convert_to_tensor(self.y_ft, dtype = tf.complex64)
        self.y_re = tf.math.real(self.y_work) # not y_ft
        self.y_im = tf.math.imag(self.y_work)
        self.freq = tf.convert_to_tensor(self.freq, dtype = tf.float32)
        self.p_dim = tf.convert_to_tensor(self.p_dim, dtype = tf.int32)
        self.N_delta = tf.convert_to_tensor(self.N_delta, dtype = tf.int32)
        self.N_theta = tf.convert_to_tensor(self.N_theta, dtype = tf.int32)
        self.Xmat_delta = tf.convert_to_tensor(self.Xmat_delta, dtype = tf.float32)
        self.Xmat_theta = tf.convert_to_tensor(self.Xmat_theta, dtype = tf.float32)        
        
        if self.sparse_op == False:
            self.Zar = tf.convert_to_tensor(self.Zar, dtype = tf.complex64)  # complex array
            self.Z_re = tf.convert_to_tensor(self.Zar_re, dtype = tf.float32)
            self.Z_im = tf.convert_to_tensor(self.Zar_im, dtype = tf.float32)
        else: # sparse_op == True
            self.Zar_re_indices = [tf.convert_to_tensor(x, tf.int64) for x in self.Zar_re_indices] # int64 required by tf.sparse.SparseTensor
            self.Zar_im_indices = [tf.convert_to_tensor(x, tf.int64) for x in self.Zar_im_indices]
            self.Zar_re_values = [tf.convert_to_tensor(x, tf.float32) for x in self.Zar_re_values]
            self.Zar_im_values = [tf.convert_to_tensor(x, tf.float32) for x in self.Zar_im_values]
            
            self.Zar_size = tf.convert_to_tensor(self.Zar_size, tf.int64)
    
            self.Z_re = [tf.sparse.SparseTensor(x, y, self.Zar_size) for x, y in zip(self.Zar_re_indices, self.Zar_re_values)]
            self.Z_im = [tf.sparse.SparseTensor(x, y, self.Zar_size) for x, y in zip(self.Zar_im_indices, self.Zar_im_values)]


        self.hyper = [tf.convert_to_tensor(self.hyper[i], dtype = tf.float32) for i in range(len(self.hyper))]
        if self.p_dim > 1:
            self.n_theta = tf.cast(self.p_dim*(self.p_dim-1)/2, tf.int32) # number of theta in the model


    def createModelVariables_hs(self, batch_size = 1):
        #
        #
        # rule:  self.trainable_vars[0, 2, 4] must be corresponding spline regression parameters for p_dim>1
        # in 1-d case, self.trainable_vars[0] must be ga_delta parameters, no ga_theta included.
        
        # initial values are quite important for training
        p = int(self.y_ft.shape[2])
        size_delta = int(self.Xmat_delta.shape[1])
        size_theta = int(self.Xmat_theta.shape[1])

        #initializer = tf.initializers.GlorotUniform() # xavier initializer
        #initializer = tf.initializers.RandomUniform(minval=-0.5, maxval=0.5)
        #initializer = tf.initializers.zeros()
        
        # better to have deterministic inital on reg coef to control
        ga_initializer = tf.initializers.zeros()
        ga_initializer_para = tf.initializers.constant(value=0.0)
        ga_initializer_para2 = tf.initializers.constant(value=0.0)
        if size_delta <= 10:
            cvec_d = 0.
        else:
            cvec_d = tf.concat([tf.zeros(10-2)+0., tf.zeros(size_delta-10)+1.], 0)
        if size_theta <= 10:
            cvec_o = 0.5
        else:
            cvec_o = tf.concat([tf.zeros(10)+0.5, tf.zeros(size_theta-10)+1.5], 0)
        
        ga_delta = tf.Variable(ga_initializer_para(shape=(batch_size, p, size_delta), dtype = tf.float32), name='ga_delta')
        lla_delta = tf.Variable(ga_initializer(shape=(batch_size, p, size_theta-2), dtype = tf.float32)-cvec_d, name = 'lla_delta')
        ltau = tf.Variable(ga_initializer(shape=(batch_size, p, 1), dtype = tf.float32)-1, name = 'ltau')
        self.trainable_vars.append(ga_delta)
        self.trainable_vars.append(lla_delta)
        
        nn = int(self.n_theta) # number of thetas in the model        
        ga_theta_re = tf.Variable(ga_initializer_para2(shape=(batch_size, nn, size_theta), dtype = tf.float32), name='ga_theta_re')
        ga_theta_im = tf.Variable(ga_initializer_para2(shape=(batch_size, nn, size_theta), dtype = tf.float32), name='ga_theta_im')

        lla_theta_re = tf.Variable(ga_initializer(shape=(batch_size, nn, size_theta), dtype = tf.float32)-cvec_o, name = 'lla_theta_re')
        lla_theta_im = tf.Variable(ga_initializer(shape=(batch_size, nn, size_theta), dtype = tf.float32)-cvec_o, name = 'lla_theta_im')

        ltau_theta = tf.Variable(ga_initializer(shape=(batch_size, nn, 1), dtype = tf.float32)-1.5, name = 'ltau_theta')

        self.trainable_vars.append(ga_theta_re)
        self.trainable_vars.append(lla_theta_re)
        self.trainable_vars.append(ga_theta_im)
        self.trainable_vars.append(lla_theta_im)
        
        self.trainable_vars.append(ltau)
        self.trainable_vars.append(ltau_theta)
            
        # params:          self.trainable_vars (ga_delta, lla_delta, 
        #                                       ga_theta_re, lla_theta_re, 
        #                                       ga_theta_im, lla_theta_im,
        #                                       ltau, ltau_theta)      


    def loglik(self, params):  # log-likelihood for mvts p_dim > 1
        # y_re:            self.y_re
        # y_im:            self.y_im
        # Z_:              self.Zar
        # X_:              self.Xmat
        # params:          self.trainable_vars (ga_delta, xxx, 
        #                                       ga_theta_re, xxx, 
        #                                       ga_theta_im, xxx, ...)
        # each of params is a 3-d tensor with sample_size as the fist dim.
        # self.trainable_vars[:,[0, 2, 4]] must be corresponding spline regression parameters


        xγ = tf.matmul(self.Xmat_delta, tf.transpose(params[0], [0, 2, 1]))
        sum_xγ = - tf.reduce_sum(xγ, [1, 2])
        exp_xγ_inv = tf.exp(- xγ)

        xα = tf.matmul(self.Xmat_theta, tf.transpose(params[2], [0, 2, 1]))  # no need \ here
        xβ = tf.matmul(self.Xmat_theta, tf.transpose(params[4], [0, 2, 1]))

        # Z = Sum [(xα + i xβ) * y]
        Z_theta_re = tf.linalg.matvec(tf.expand_dims(self.Z_re, 0), xα) - tf.linalg.matvec(
            tf.expand_dims(self.Z_im, 0), xβ)
        Z_theta_im = tf.linalg.matvec(tf.expand_dims(self.Z_re, 0), xβ) + tf.linalg.matvec(
            tf.expand_dims(self.Z_im, 0), xα)


        u_re = self.y_re - Z_theta_re
        u_im = self.y_im - Z_theta_im

        numerator = tf.square(u_re) + tf.square(u_im)
        internal = tf.multiply(numerator, exp_xγ_inv)
        tmp2_ = - tf.reduce_sum(internal, [-2, -1]) # sum over p_dim and freq
        log_lik = tf.reduce_sum(sum_xγ + tmp2_) # sum over all LnL
        return log_lik                 


    # Sparse form of loglik()
    def loglik_sparse(self, params):
        # y_re:            self.y_re
        # y_im:            self.y_im
        # Z_:              self.Zar
        # X_:              self.Xmat
        # params:          self.trainable_vars (ga_delta, xxx, 
        #                                       ga_theta_re, xxx, 
        #                                       ga_theta_im, xxx, ...)
        # each of params is a 3-d tensor with sample_size as the fist dim.
        # self.trainable_vars[:,[0, 2, 4]] must be corresponding spline regression parameters
     
        ldelta_ = tf.matmul(self.Xmat_delta, tf.transpose(params[0], [0,2,1]))
        tmp1_ = - tf.reduce_sum(ldelta_, [1,2])
        #delta_ = tf.exp(ldelta_)
        delta_inv = tf.exp(- ldelta_)
        theta_re = tf.matmul(self.Xmat_theta, tf.transpose(params[2], [0,2,1]))  # no need \ here
        theta_im = tf.matmul(self.Xmat_theta, tf.transpose(params[4], [0,2,1]))
    
        Z_theta_re_ls = [tf.sparse.sparse_dense_matmul(self.Z_re[i], tf.transpose(theta_re[:,i])) - tf.sparse.sparse_dense_matmul(self.Z_im[i], tf.transpose(theta_im[:,i])) for i in range(self.num_obs)]
        Z_theta_im_ls = [tf.sparse.sparse_dense_matmul(self.Z_re[i], tf.transpose(theta_im[:,i])) + tf.sparse.sparse_dense_matmul(self.Z_im[i], tf.transpose(theta_re[:,i])) for i in range(self.num_obs)]

        u_re = self.y_re - tf.transpose(tf.stack(Z_theta_re_ls), [2,0,1])
        u_im = self.y_im - tf.transpose(tf.stack(Z_theta_im_ls), [2,0,1])

        tmp2_ = - tf.reduce_sum(tf.multiply(tf.square(u_re) + tf.square(u_im), delta_inv), [1,2])
        log_lik = tmp1_ + tmp2_
        return log_lik                          
       
#
# Model training one step            
#
    def train_one_step(self, optimizer, loglik, prior): # one step training
        with tf.GradientTape() as tape:
            loss = - loglik(self.trainable_vars) - prior(self.trainable_vars)  # negative log posterior           
        grads = tape.gradient(loss, self.trainable_vars)
        optimizer.apply_gradients(zip(grads, self.trainable_vars))
        return - loss # return log posterior
        

# For new prior strategy, need new createModelVariables() and logprior()
 
    def logprior_hs(self, params):
        # hyper:           list of hyperparameters (tau0, c2, sig2_alp, degree_fluctuate)
        # params:          self.trainable_vars (ga_delta, lla_delta, 
        #                                       ga_theta_re, lla_theta_re, 
        #                                       ga_theta_im, lla_theta_im,
        #                                       ltau, ltau_theta)      
        # each of params is a 3-d tensor with sample_size as the fist dim.
        # self.trainable_vars[:,[0, 2, 4]] must be corresponding spline regression parameters        
        Sigma1 = tf.multiply(tf.eye(tf.constant(2), dtype=tf.float32), self.hyper[2])
        priorDist1 = tfd.MultivariateNormalTriL(scale_tril = tf.linalg.cholesky(Sigma1)) # can also use tfd.MultivariateNormalDiag
        
        Sigm = tfb.Sigmoid()
        s_la_alp = Sigm(- tf.range(1, params[1].shape[-1] + 1., dtype=tf.float32) + self.hyper[3])
        priorDist_la_alp = tfd.HalfCauchy(tf.constant(0, tf.float32), s_la_alp)
        
        s_la_theta = Sigm(- tf.range(1, params[3].shape[-1] + 1., dtype=tf.float32) + self.hyper[3])
        priorDist_la_theta = tfd.HalfCauchy(tf.constant(0, tf.float32), s_la_theta)

        a2 = tf.square(tf.exp(params[1])) 
        Sigma2i_diag = tf.divide(tf.multiply(tf.multiply(a2, tf.square(tf.exp(params[6]))) , self.hyper[1]),
                          tf.multiply(a2, tf.square(tf.exp(params[6]))) + self.hyper[1] )
            
        priorDist2 = tfd.MultivariateNormalDiag(scale_diag = Sigma2i_diag)
            
        lpriorAlp_delt = tf.reduce_sum(priorDist1.log_prob(params[0][:, :, 0:2]), [1]) #
        lprior_delt = tf.reduce_sum(priorDist2.log_prob(params[0][:, :, 2:]), [1]) # only 2 dim due to log_prob rm the event_shape dim
        lpriorla_delt = tf.reduce_sum(priorDist_la_alp.log_prob(tf.exp(params[1])), [1,2]) + tf.reduce_sum(params[1],[1,2])
        lpriorDel = lprior_delt + lpriorla_delt + lpriorAlp_delt
        
        
        a3 = tf.square(tf.exp(params[3]))
        Sigma3i_diag = tf.divide(tf.multiply(tf.multiply(a3, tf.square(tf.exp(params[7]))) , self.hyper[1]),
                           tf.multiply(a3, tf.square(tf.exp(params[7]))) + self.hyper[1] )
            
        priorDist3 = tfd.MultivariateNormalDiag(scale_diag = Sigma3i_diag)
            
        lprior_thet_re = tf.reduce_sum(priorDist3.log_prob(params[2]), [1])
        lpriorla_thet_re = tf.reduce_sum(priorDist_la_theta.log_prob(tf.exp(params[3])), [1,2]) + tf.reduce_sum(params[3],[1,2])
        lpriorThe_re = lprior_thet_re + lpriorla_thet_re
        
        
        a4 = tf.square(tf.exp(params[5]))
        Sigma4i_diag = tf.divide(tf.multiply(tf.multiply(a4, tf.square(tf.exp(params[7]))) , self.hyper[1]),
                          tf.multiply(a4, tf.square(tf.exp(params[7]))) + self.hyper[1] )
            
        priorDist4 = tfd.MultivariateNormalDiag(scale_diag = Sigma4i_diag)
            
        lprior_thet_im = tf.reduce_sum(priorDist4.log_prob(params[4]),[1])
        lpriorla_thet_im = tf.reduce_sum(priorDist_la_theta.log_prob(tf.exp(params[5])), [1,2]) + tf.reduce_sum(params[5],[1,2])
        lpriorThe_im = lprior_thet_im + lpriorla_thet_im 
        
        
        priorDist_tau = tfd.HalfCauchy(tf.constant(0, tf.float32), self.hyper[0])
        logPrior = lpriorDel + lpriorThe_re + lpriorThe_im + tf.reduce_sum(priorDist_tau.log_prob(tf.exp(params[6])) + params[6], [1,2]) + tf.reduce_sum(priorDist_tau.log_prob(tf.exp(params[7]))+params[7], [1, 2]) 
        return logPrior

    
class SpecVI:
    def __init__(self, x):
        self.data = x
    
    def runModel(self, N_delta=30, N_theta=30, lr_map=5e-4, ntrain_map=5e3, inference_size=500, 
                 nchunks = 400, variation_factor=0, sparse_op=False, time_interval=2048, required_part = 128):
        self.sparse_op = sparse_op
        
        x = self.data
        print('data shape: '+ str(x.shape))

        ## Hyperparameter
        ##
        hyper_hs = []
        tau0=0.01
        c2 = 4
        sig2_alp = 10
        degree_fluctuate = N_delta # the smaller tends to be smoother
        hyper_hs.extend([tau0, c2, sig2_alp, degree_fluctuate])
        
        ## Define Model
        ##
        Spec_hs = SpecModel(x, hyper_hs, sparse_op=self.sparse_op,
                            nchunks=nchunks, time_interval = time_interval, required_part = required_part)
        self.model = Spec_hs # save model object
        # comput fft
        Spec_hs.sc_fft()
        # compute array of design matrix Z, 3d
        if self.sparse_op == False:
            Spec_hs.Zmtrix()
        else:
            Spec_hs.SparseZmtrix()
        # compute X matrix related to basis function on ffreq
        Spec_hs.Xmtrix(N_delta, N_theta)
        # convert all above to tensorflow object
        Spec_hs.toTensor()
        # create tranable variables
        Spec_hs.createModelVariables_hs()
        
        print('Start Model Inference Training: ')
        
        '''
        # Phase1 obtain MAP
        '''
        lr = lr_map
        n_train = ntrain_map #
        optimizer_hs = tf.keras.optimizers.Adam(lr)  

        start_total = timeit.default_timer()
        start_map = timeit.default_timer()
        # train
        @tf.function
        def train_hs(model, optimizer, n_train):
            # model:    model object
            # optimizer
            # n_train:  times of training
            n_samp = model.trainable_vars[0].shape[0]
            lpost = tf.constant(0.0, tf.float32, [n_samp])
            lp = tf.TensorArray(tf.float32, size=0, dynamic_size=True)
            
            for i in tf.range(n_train):
                if self.sparse_op == False:
                    lpost = model.train_one_step(optimizer, model.loglik, model.logprior_hs)
                else:
                    lpost = model.train_one_step(optimizer, model.loglik_sparse, model.logprior_hs)
                if optimizer.iterations % 5000 == 0:
                    tf.print('Step', optimizer.iterations, ': log posterior', lpost)
                lp = lp.write(tf.cast(i, tf.int32), lpost)
            return model.trainable_vars, lp.stack()
        
        print('Start Point Estimating: ')
        opt_vars_hs, lp_hs = train_hs(Spec_hs, optimizer_hs, n_train)    
        # opt_vars_hs:         self.trainable_vars(ga_delta, lla_delta, 
        #                                       ga_theta_re, lla_theta_re, 
        #                                       ga_theta_im, lla_theta_im, 
        #                                       ltau)
        # Variational inference for regression parameters
        end_map = timeit.default_timer()
        print('MAP Training Time: ', end_map - start_map)  
        self.lp = lp_hs
        
        
        '''
        Phase 2 UQ
        '''
        optimizer_vi = tf.optimizers.Adam(5e-2)
        if variation_factor <= 0:
            trainable_Mvnormal = tfd.JointDistributionSequential([
                tfd.Independent(
                tfd.MultivariateNormalDiag(loc = opt_vars_hs[i][0], 
                                           scale_diag = tfp.util.TransformedVariable(tf.constant(1e-4, tf.float32, opt_vars_hs[i][0].shape), tfb.Softplus(), name='q_z_scale')) , 
                reinterpreted_batch_ndims=1)
                for i in tf.range(len(opt_vars_hs))])
        else: # variation_factor > 0
            trainable_Mvnormal = tfd.JointDistributionSequential([
                tfd.Independent(
                tfd.MultivariateNormalDiagPlusLowRank(loc = opt_vars_hs[i][0], 
                                           scale_diag = tfp.util.TransformedVariable(tf.constant(1e-4, tf.float32, opt_vars_hs[i][0].shape), tfb.Softplus()), 
                                           scale_perturb_factor=tfp.util.TransformedVariable(tf.random_uniform_initializer()(opt_vars_hs[i][0].shape + variation_factor), tfb.Identity())), 
                reinterpreted_batch_ndims=1)
                for i in tf.range(len(opt_vars_hs))])
    
                    
        if self.sparse_op == False:
            def conditioned_log_prob(*z):
                return Spec_hs.loglik(z) + Spec_hs.logprior_hs(z)
        else:
            def conditioned_log_prob(*z):
                return Spec_hs.loglik_sparse(z) + Spec_hs.logprior_hs(z)
        
        print('Start UQ training: ')
        start = timeit.default_timer()
        losses = tf.function(lambda l: tfp.vi.fit_surrogate_posterior(target_log_prob_fn=l, surrogate_posterior=trainable_Mvnormal, optimizer=optimizer_vi, num_steps=500*2))(conditioned_log_prob) #
        stop = timeit.default_timer()
        print('VI Time: ', stop - start)  
        stop_total = timeit.default_timer()  
        self.kld = losses
        plt.plot(losses)
        
        
        print('Total Inference Training Time: ', stop_total - start_total)  
        
        self.posteriorPointEst = trainable_Mvnormal.mean()
        self.posteriorPointEstStd = trainable_Mvnormal.stddev()
        self.variationalDistribution = trainable_Mvnormal
        

        samp = trainable_Mvnormal.sample(inference_size)
        Spec_hs.freq = Spec_hs.sc_fft()["fq_y"]
        Xmat_delta, Xmat_theta = Spec_hs.Xmtrix(N_delta=N_delta, N_theta=N_theta)
        Spec_hs.toTensor()
        
        return losses, Spec_hs, samp


        
        
        
        
        
        
        
        



==> scripts/old/modified_lnl_specvi_simulation.py <==
import timeit
import numpy as np
from scipy.sparse import coo_matrix
import matplotlib.pyplot as plt

import tensorflow as tf
import tensorflow_probability as tfp
tfd = tfp.distributions
tfb = tfp.bijectors


class SpecPrep:  # Parent used to create SpecModel object
    def __init__(self, x):
        # x:      N-by-p, multivariate timeseries with N samples and p dimensions
        # ts:     time series x
        # y_ft:   fourier transformed time series
        # freq:   frequencies w/ y_ft
        # p_dim:  dimension of ts
        # Xmat:   basis matrix
        # Zar:    arry of design matrix Z_k for every freq k
        self.ts = x
        if x.shape[1] < 2:
            raise Exception("Time series should be at least 2 dimensional.")

        self.y_ft = []    # inital
        self.freq = []
        self.p_dim = []
        #self.Xmat = []
        self.Zar = []
    
    # scaled fft and get the elements of freq = 1:[Nquist]
    # discarding the rest of freqs
    def sc_fft(self):
        # x is a n-by-p matrix
        # unscaled fft
        x = self.ts
        total_len = x.shape[0]
        num_segments = self.nchunks
        time_interval = self.time_interval 
        required_part = self.required_part
        len_chunk = x.shape[0] // num_segments
        x = np.array(np.split(x[0:len_chunk*num_segments,:], num_segments))
        
        y = []
        for i in range(num_segments):
            y_fft = np.apply_along_axis(np.fft.fft, 0, x[i])
            y.append(y_fft)
        y = np.array(y)
        
        # scale it
        n = x.shape[1]
        y = y / np.sqrt(n)  #np.sqrt(n)
        # discard 0 freq
        
        Ts = 1 
        fq_y = np.fft.fftfreq(np.size(x,1), Ts)
        
        if np.mod(n, 2) == 0:
            # n is even
            y = y[:, 0:int(n/2) , :]
            fq_y = fq_y[0:int(n/2)]
        else:
            # n is odd
            y = y[:, 0:int((n-1)/2), :]
            fq_y = fq_y[0:int((n-1)/2 )]
        
        freq_range = total_len/time_interval/2
        y = y[:,0:int(required_part/freq_range * y.shape[1]), :]
        fq_y = fq_y[0:int(required_part/freq_range * fq_y.shape[0])]

        p_dim = x.shape[2]
            
        self.y_ft = y
        self.freq = fq_y
        self.p_dim = p_dim
        self.num_obs = fq_y.shape[0]
        return dict(y=y, fq_y=fq_y, p_dim=p_dim)




    # Demmler-Reinsch basis for linear smoothing splines (Eubank,1999)
    def DR_basis(self, N = 10):
        # nu: vector of frequences
        # N:  amount of basis used
        # return a len(nu)-by-N matrix
        nu = self.freq
        basis = np.array([np.sqrt(2)*np.cos(x*np.pi*nu*2) for x in np.arange(1, N + 1)]).T
        return basis
    #  DR_basis(y_ft$fq_y, N=10)


    # cbinded X matrix 
    def Xmtrix(self, N_delta = 15, N_theta=15):
        nu = self.freq
        X_delta = np.concatenate([np.column_stack([np.repeat(1, nu.shape[0]), nu]), self.DR_basis(N = N_delta)], axis = 1)
        X_theta = np.concatenate([np.column_stack([np.repeat(1, nu.shape[0]), nu]), self.DR_basis(N = N_theta)], axis = 1)
        try:
            if self.Xmat_delta is not None:
                  Xmat_delta = tf.convert_to_tensor(X_delta, dtype = tf.float32)
                  Xmat_theta = tf.convert_to_tensor(X_theta, dtype = tf.float32)
                  return Xmat_delta, Xmat_theta
        except: # NPE
            self.Xmat_delta = tf.convert_to_tensor(X_delta, dtype = tf.float32) # basis matrix
            self.Xmat_theta = tf.convert_to_tensor(X_theta, dtype = tf.float32)
            self.N_delta = N_delta # N
            self.N_theta = N_theta
            return self.Xmat_delta, self.Xmat_theta


    def set_y_work(self):
        y_work = self.y_ft
        self.y_work = y_work
        return y_work
    
    def dmtrix_k(self, y_k):
        
        n, p_work = y_k.shape
        Z_k = np.zeros([n, p_work, int(p_work*(p_work - 1)/2)], dtype = complex )
        
        for j in range(n):
            count = 0
            for i in np.arange(1, p_work):
                Z_k[j, i, count:count+i] = y_k[j, :i]#.flatten()
                count += i
        return Z_k
    
    def Zmtrix(self): # dense Z matrix
        y_work = self.set_y_work()
        c, n, p = y_work.shape
        if p > 1:
            if c == 1:
                y_ls = np.squeeze(y_work, axis=0)
                Z_ = self.dmtrix_k(y_ls)
            else:
                y_ls = np.squeeze(np.split(y_work, c))
                Z_ = np.array([self.dmtrix_k(x) for x in y_ls])
        else:
            Z_ = 0
        self.Zar_re = np.real(Z_) # add new variables to self, if Zar not defined in init at the beginning
        self.Zar_im = np.imag(Z_)
        return self.Zar_re, self.Zar_im
    
    
    # Sparse matrix form of Zmtrix()
    def SparseZmtrix(self): # sparse Z matrix
        y_work = self.y_work()
        n, p = y_work.shape
        
        if p == 1:
            raise Exception('To use sparse representation, dimension of time series should be at least 2')
            return
        
        y_ls = np.split(y_work, n)
        
        coomat_re_ls = []
        coomat_im_ls = []
        for i in range(n):
            Zar = self.dmtrix_k(y_ls[i])
            Zar_re = np.real(Zar)
            Zar_im = np.imag(Zar)
            coomat_re_ls.append(coo_matrix(Zar_re))
            coomat_im_ls.append(coo_matrix(Zar_im))
        
        Zar_re_indices = []
        Zar_im_indices = []
        Zar_re_values = []
        Zar_im_values = []
        for i in range(len(coomat_re_ls)):            
            Zar_re_indices.append(np.stack([coomat_re_ls[i].row, coomat_re_ls[i].col], -1))
            Zar_im_indices.append(np.stack([coomat_im_ls[i].row, coomat_im_ls[i].col], -1))
            Zar_re_values.append(coomat_re_ls[i].data)
            Zar_im_values.append(coomat_im_ls[i].data)
        
        
        self.Zar_re_indices = Zar_re_indices
        self.Zar_im_indices = Zar_im_indices
        self.Zar_re_values = Zar_re_values
        self.Zar_im_values = Zar_im_values
        self.Zar_size = Zar.shape
        return [self.Zar_re_indices, self.Zar_re_values], [self.Zar_im_indices, self.Zar_im_values]

# 
## Spectrum Model, subclass of SpecPrep 继承了inital以及所有的methods
#
class SpecModel(SpecPrep):
    def __init__(self, x, hyper, sparse_op=False, nchunks=128, time_interval=2048, required_part = 128):
        super().__init__(x)
        # x:      N-by-p, multivariate timeseries with N samples and p dimensions
        # hyper:  list of hyperparameters for prior
        # ts:     time series == x
        # y_ft:   fourier transformed time series
        # freq:   frequencies w/ y_ft
        # p_dim:  dimension of ts
        # Xmat:   basis matrix
        # Zar:    arry of design matrix Z_k for every freq k
        self.hyper = hyper
        self.sparse_op = sparse_op
        self.trainable_vars = []   # all trainable variables
        self.nchunks = nchunks
        self.time_interval = time_interval
        self.required_part = required_part
    
    def toTensor(self):
        # convert to tensorflow object
        self.ts = tf.convert_to_tensor(self.ts, dtype = tf.float32)
        self.y_ft = tf.convert_to_tensor(self.y_ft, dtype = tf.complex64)
        self.y_work = tf.convert_to_tensor(self.y_ft, dtype = tf.complex64)
        self.y_re = tf.math.real(self.y_work) # not y_ft
        self.y_im = tf.math.imag(self.y_work)
        self.freq = tf.convert_to_tensor(self.freq, dtype = tf.float32)
        self.p_dim = tf.convert_to_tensor(self.p_dim, dtype = tf.int32)
        self.N_delta = tf.convert_to_tensor(self.N_delta, dtype = tf.int32)
        self.N_theta = tf.convert_to_tensor(self.N_theta, dtype = tf.int32)
        self.Xmat_delta = tf.convert_to_tensor(self.Xmat_delta, dtype = tf.float32)
        self.Xmat_theta = tf.convert_to_tensor(self.Xmat_theta, dtype = tf.float32)        
        
        if self.sparse_op == False:
            self.Zar = tf.convert_to_tensor(self.Zar, dtype = tf.complex64)  # complex array
            self.Z_re = tf.convert_to_tensor(self.Zar_re, dtype = tf.float32)
            self.Z_im = tf.convert_to_tensor(self.Zar_im, dtype = tf.float32)
        else: # sparse_op == True
            self.Zar_re_indices = [tf.convert_to_tensor(x, tf.int64) for x in self.Zar_re_indices] # int64 required by tf.sparse.SparseTensor
            self.Zar_im_indices = [tf.convert_to_tensor(x, tf.int64) for x in self.Zar_im_indices]
            self.Zar_re_values = [tf.convert_to_tensor(x, tf.float32) for x in self.Zar_re_values]
            self.Zar_im_values = [tf.convert_to_tensor(x, tf.float32) for x in self.Zar_im_values]
            
            self.Zar_size = tf.convert_to_tensor(self.Zar_size, tf.int64)
    
            self.Z_re = [tf.sparse.SparseTensor(x, y, self.Zar_size) for x, y in zip(self.Zar_re_indices, self.Zar_re_values)]
            self.Z_im = [tf.sparse.SparseTensor(x, y, self.Zar_size) for x, y in zip(self.Zar_im_indices, self.Zar_im_values)]


        self.hyper = [tf.convert_to_tensor(self.hyper[i], dtype = tf.float32) for i in range(len(self.hyper))]
        if self.p_dim > 1:
            self.n_theta = tf.cast(self.p_dim*(self.p_dim-1)/2, tf.int32) # number of theta in the model


    def createModelVariables_hs(self, batch_size = 1):
        #
        #
        # rule:  self.trainable_vars[0, 2, 4] must be corresponding spline regression parameters for p_dim>1
        # in 1-d case, self.trainable_vars[0] must be ga_delta parameters, no ga_theta included.
        
        # initial values are quite important for training
        p = int(self.y_ft.shape[2])
        size_delta = int(self.Xmat_delta.shape[1])
        size_theta = int(self.Xmat_theta.shape[1])

        #initializer = tf.initializers.GlorotUniform() # xavier initializer
        #initializer = tf.initializers.RandomUniform(minval=-0.5, maxval=0.5)
        #initializer = tf.initializers.zeros()
        
        # better to have deterministic inital on reg coef to control
        ga_initializer = tf.initializers.zeros()
        ga_initializer_para = tf.initializers.constant(value=0.0)
        ga_initializer_para2 = tf.initializers.constant(value=0.0)
        if size_delta <= 10:
            cvec_d = 0.
        else:
            cvec_d = tf.concat([tf.zeros(10-2)+0., tf.zeros(size_delta-10)+1.], 0)
        if size_theta <= 10:
            cvec_o = 0.5
        else:
            cvec_o = tf.concat([tf.zeros(10)+0.5, tf.zeros(size_theta-10)+1.5], 0)
        
        ga_delta = tf.Variable(ga_initializer_para(shape=(batch_size, p, size_delta), dtype = tf.float32), name='ga_delta')
        lla_delta = tf.Variable(ga_initializer(shape=(batch_size, p, size_theta-2), dtype = tf.float32)-cvec_d, name = 'lla_delta')
        ltau = tf.Variable(ga_initializer(shape=(batch_size, p, 1), dtype = tf.float32)-1, name = 'ltau')
        self.trainable_vars.append(ga_delta)
        self.trainable_vars.append(lla_delta)
        
        nn = int(self.n_theta) # number of thetas in the model        
        ga_theta_re = tf.Variable(ga_initializer_para2(shape=(batch_size, nn, size_theta), dtype = tf.float32), name='ga_theta_re')
        ga_theta_im = tf.Variable(ga_initializer_para2(shape=(batch_size, nn, size_theta), dtype = tf.float32), name='ga_theta_im')

        lla_theta_re = tf.Variable(ga_initializer(shape=(batch_size, nn, size_theta), dtype = tf.float32)-cvec_o, name = 'lla_theta_re')
        lla_theta_im = tf.Variable(ga_initializer(shape=(batch_size, nn, size_theta), dtype = tf.float32)-cvec_o, name = 'lla_theta_im')

        ltau_theta = tf.Variable(ga_initializer(shape=(batch_size, nn, 1), dtype = tf.float32)-1.5, name = 'ltau_theta')

        self.trainable_vars.append(ga_theta_re)
        self.trainable_vars.append(lla_theta_re)
        self.trainable_vars.append(ga_theta_im)
        self.trainable_vars.append(lla_theta_im)
        
        self.trainable_vars.append(ltau)
        self.trainable_vars.append(ltau_theta)
            
        # params:          self.trainable_vars (ga_delta, lla_delta, 
        #                                       ga_theta_re, lla_theta_re, 
        #                                       ga_theta_im, lla_theta_im,
        #                                       ltau, ltau_theta)      


    def loglik(self, params):  # log-likelihood for mvts p_dim > 1
        # y_re:            self.y_re
        # y_im:            self.y_im
        # Z_:              self.Zar
        # X_:              self.Xmat
        # params:          self.trainable_vars (ga_delta, xxx, 
        #                                       ga_theta_re, xxx, 
        #                                       ga_theta_im, xxx, ...)
        # each of params is a 3-d tensor with sample_size as the fist dim.
        # self.trainable_vars[:,[0, 2, 4]] must be corresponding spline regression parameters


        xγ = tf.matmul(self.Xmat_delta, tf.transpose(params[0], [0, 2, 1]))
        sum_xγ = - tf.reduce_sum(xγ, [1, 2])
        exp_xγ_inv = tf.exp(- xγ)

        xα = tf.matmul(self.Xmat_theta, tf.transpose(params[2], [0, 2, 1]))  # no need \ here
        xβ = tf.matmul(self.Xmat_theta, tf.transpose(params[4], [0, 2, 1]))

        # Z = Sum [(xα + i xβ) * y]
        Z_theta_re = tf.linalg.matvec(tf.expand_dims(self.Z_re, 0), xα) - tf.linalg.matvec(
            tf.expand_dims(self.Z_im, 0), xβ)
        Z_theta_im = tf.linalg.matvec(tf.expand_dims(self.Z_re, 0), xβ) + tf.linalg.matvec(
            tf.expand_dims(self.Z_im, 0), xα)


        u_re = self.y_re - Z_theta_re
        u_im = self.y_im - Z_theta_im

        numerator = tf.square(u_re) + tf.square(u_im)
        internal = tf.multiply(numerator, exp_xγ_inv)
        tmp2_ = - tf.reduce_sum(internal, [-2, -1]) # sum over p_dim and freq
        log_lik = tf.reduce_sum(sum_xγ + tmp2_) # sum over all LnL
        return log_lik                 


    # Sparse form of loglik()
    def loglik_sparse(self, params):
        # y_re:            self.y_re
        # y_im:            self.y_im
        # Z_:              self.Zar
        # X_:              self.Xmat
        # params:          self.trainable_vars (ga_delta, xxx, 
        #                                       ga_theta_re, xxx, 
        #                                       ga_theta_im, xxx, ...)
        # each of params is a 3-d tensor with sample_size as the fist dim.
        # self.trainable_vars[:,[0, 2, 4]] must be corresponding spline regression parameters
     
        ldelta_ = tf.matmul(self.Xmat_delta, tf.transpose(params[0], [0,2,1]))
        tmp1_ = - tf.reduce_sum(ldelta_, [1,2])
        #delta_ = tf.exp(ldelta_)
        delta_inv = tf.exp(- ldelta_)
        theta_re = tf.matmul(self.Xmat_theta, tf.transpose(params[2], [0,2,1]))  # no need \ here
        theta_im = tf.matmul(self.Xmat_theta, tf.transpose(params[4], [0,2,1]))
    
        Z_theta_re_ls = [tf.sparse.sparse_dense_matmul(self.Z_re[i], tf.transpose(theta_re[:,i])) - tf.sparse.sparse_dense_matmul(self.Z_im[i], tf.transpose(theta_im[:,i])) for i in range(self.num_obs)]
        Z_theta_im_ls = [tf.sparse.sparse_dense_matmul(self.Z_re[i], tf.transpose(theta_im[:,i])) + tf.sparse.sparse_dense_matmul(self.Z_im[i], tf.transpose(theta_re[:,i])) for i in range(self.num_obs)]

        u_re = self.y_re - tf.transpose(tf.stack(Z_theta_re_ls), [2,0,1])
        u_im = self.y_im - tf.transpose(tf.stack(Z_theta_im_ls), [2,0,1])

        tmp2_ = - tf.reduce_sum(tf.multiply(tf.square(u_re) + tf.square(u_im), delta_inv), [1,2])
        log_lik = tmp1_ + tmp2_
        return log_lik                          
       
#
# Model training one step            
#
    def train_one_step(self, optimizer, loglik, prior): # one step training
        with tf.GradientTape() as tape:
            loss = - loglik(self.trainable_vars) - prior(self.trainable_vars)  # negative log posterior           
        grads = tape.gradient(loss, self.trainable_vars)
        optimizer.apply_gradients(zip(grads, self.trainable_vars))
        return - loss # return log posterior
        

# For new prior strategy, need new createModelVariables() and logprior()
 
    def logprior_hs(self, params):
        # hyper:           list of hyperparameters (tau0, c2, sig2_alp, degree_fluctuate)
        # params:          self.trainable_vars (ga_delta, lla_delta, 
        #                                       ga_theta_re, lla_theta_re, 
        #                                       ga_theta_im, lla_theta_im,
        #                                       ltau, ltau_theta)      
        # each of params is a 3-d tensor with sample_size as the fist dim.
        # self.trainable_vars[:,[0, 2, 4]] must be corresponding spline regression parameters        
        Sigma1 = tf.multiply(tf.eye(tf.constant(2), dtype=tf.float32), self.hyper[2])
        priorDist1 = tfd.MultivariateNormalTriL(scale_tril = tf.linalg.cholesky(Sigma1)) # can also use tfd.MultivariateNormalDiag
        
        Sigm = tfb.Sigmoid()
        s_la_alp = Sigm(- tf.range(1, params[1].shape[-1] + 1., dtype=tf.float32) + self.hyper[3])
        priorDist_la_alp = tfd.HalfCauchy(tf.constant(0, tf.float32), s_la_alp)
        
        s_la_theta = Sigm(- tf.range(1, params[3].shape[-1] + 1., dtype=tf.float32) + self.hyper[3])
        priorDist_la_theta = tfd.HalfCauchy(tf.constant(0, tf.float32), s_la_theta)

        a2 = tf.square(tf.exp(params[1])) 
        Sigma2i_diag = tf.divide(tf.multiply(tf.multiply(a2, tf.square(tf.exp(params[6]))) , self.hyper[1]),
                          tf.multiply(a2, tf.square(tf.exp(params[6]))) + self.hyper[1] )
            
        priorDist2 = tfd.MultivariateNormalDiag(scale_diag = Sigma2i_diag)
            
        lpriorAlp_delt = tf.reduce_sum(priorDist1.log_prob(params[0][:, :, 0:2]), [1]) #
        lprior_delt = tf.reduce_sum(priorDist2.log_prob(params[0][:, :, 2:]), [1]) # only 2 dim due to log_prob rm the event_shape dim
        lpriorla_delt = tf.reduce_sum(priorDist_la_alp.log_prob(tf.exp(params[1])), [1,2]) + tf.reduce_sum(params[1],[1,2])
        lpriorDel = lprior_delt + lpriorla_delt + lpriorAlp_delt
        
        
        a3 = tf.square(tf.exp(params[3]))
        Sigma3i_diag = tf.divide(tf.multiply(tf.multiply(a3, tf.square(tf.exp(params[7]))) , self.hyper[1]),
                           tf.multiply(a3, tf.square(tf.exp(params[7]))) + self.hyper[1] )
            
        priorDist3 = tfd.MultivariateNormalDiag(scale_diag = Sigma3i_diag)
            
        lprior_thet_re = tf.reduce_sum(priorDist3.log_prob(params[2]), [1])
        lpriorla_thet_re = tf.reduce_sum(priorDist_la_theta.log_prob(tf.exp(params[3])), [1,2]) + tf.reduce_sum(params[3],[1,2])
        lpriorThe_re = lprior_thet_re + lpriorla_thet_re
        
        
        a4 = tf.square(tf.exp(params[5]))
        Sigma4i_diag = tf.divide(tf.multiply(tf.multiply(a4, tf.square(tf.exp(params[7]))) , self.hyper[1]),
                          tf.multiply(a4, tf.square(tf.exp(params[7]))) + self.hyper[1] )
            
        priorDist4 = tfd.MultivariateNormalDiag(scale_diag = Sigma4i_diag)
            
        lprior_thet_im = tf.reduce_sum(priorDist4.log_prob(params[4]),[1])
        lpriorla_thet_im = tf.reduce_sum(priorDist_la_theta.log_prob(tf.exp(params[5])), [1,2]) + tf.reduce_sum(params[5],[1,2])
        lpriorThe_im = lprior_thet_im + lpriorla_thet_im 
        
        
        priorDist_tau = tfd.HalfCauchy(tf.constant(0, tf.float32), self.hyper[0])
        logPrior = lpriorDel + lpriorThe_re + lpriorThe_im + tf.reduce_sum(priorDist_tau.log_prob(tf.exp(params[6])) + params[6], [1,2]) + tf.reduce_sum(priorDist_tau.log_prob(tf.exp(params[7]))+params[7], [1, 2]) 
        return logPrior

    
class SpecVI:
    def __init__(self, x):
        self.data = x
    
    def runModel(self, N_delta=30, N_theta=30, lr_map=5e-4, ntrain_map=5e3, inference_size=500, 
                 nchunks = 400, variation_factor=0, sparse_op=False, time_interval=2048, required_part = 128):
        self.sparse_op = sparse_op
        
        x = self.data
        print('data shape: '+ str(x.shape))

        ## Hyperparameter
        ##
        hyper_hs = []
        tau0=0.01
        c2 = 4
        sig2_alp = 10
        degree_fluctuate = N_delta/2 # the smaller tends to be smoother
        hyper_hs.extend([tau0, c2, sig2_alp, degree_fluctuate])
        
        ## Define Model
        ##
        Spec_hs = SpecModel(x, hyper_hs, sparse_op=self.sparse_op,
                            nchunks=nchunks, time_interval = time_interval, required_part = required_part)
        self.model = Spec_hs # save model object
        # comput fft
        Spec_hs.sc_fft()
        # compute array of design matrix Z, 3d
        if self.sparse_op == False:
            Spec_hs.Zmtrix()
        else:
            Spec_hs.SparseZmtrix()
        # compute X matrix related to basis function on ffreq
        Spec_hs.Xmtrix(N_delta, N_theta)
        # convert all above to tensorflow object
        Spec_hs.toTensor()
        # create tranable variables
        Spec_hs.createModelVariables_hs()
        
        print('Start Model Inference Training: ')
        
        '''
        # Phase1 obtain MAP
        '''
        lr = lr_map
        n_train = ntrain_map #
        optimizer_hs = tf.keras.optimizers.Adam(lr)  

        start_total = timeit.default_timer()
        start_map = timeit.default_timer()
        # train
        @tf.function
        def train_hs(model, optimizer, n_train):
            # model:    model object
            # optimizer
            # n_train:  times of training
            n_samp = model.trainable_vars[0].shape[0]
            lpost = tf.constant(0.0, tf.float32, [n_samp])
            lp = tf.TensorArray(tf.float32, size=0, dynamic_size=True)
            
            for i in tf.range(n_train):
                if self.sparse_op == False:
                    lpost = model.train_one_step(optimizer, model.loglik, model.logprior_hs)
                else:
                    lpost = model.train_one_step(optimizer, model.loglik_sparse, model.logprior_hs)
                if optimizer.iterations % 5000 == 0:
                    tf.print('Step', optimizer.iterations, ': log posterior', lpost)
                lp = lp.write(tf.cast(i, tf.int32), lpost)
            return model.trainable_vars, lp.stack()
        
        print('Start Point Estimating: ')
        opt_vars_hs, lp_hs = train_hs(Spec_hs, optimizer_hs, n_train)    
        # opt_vars_hs:         self.trainable_vars(ga_delta, lla_delta, 
        #                                       ga_theta_re, lla_theta_re, 
        #                                       ga_theta_im, lla_theta_im, 
        #                                       ltau)
        # Variational inference for regression parameters
        end_map = timeit.default_timer()
        print('MAP Training Time: ', end_map - start_map)  
        self.lp = lp_hs
        
        
        '''
        Phase 2 UQ
        '''
        optimizer_vi = tf.optimizers.Adam(5e-2)
        if variation_factor <= 0:
            trainable_Mvnormal = tfd.JointDistributionSequential([
                tfd.Independent(
                tfd.MultivariateNormalDiag(loc = opt_vars_hs[i][0], 
                                           scale_diag = tfp.util.TransformedVariable(tf.constant(1e-4, tf.float32, opt_vars_hs[i][0].shape), tfb.Softplus(), name='q_z_scale')) , 
                reinterpreted_batch_ndims=1)
                for i in tf.range(len(opt_vars_hs))])
        else: # variation_factor > 0
            trainable_Mvnormal = tfd.JointDistributionSequential([
                tfd.Independent(
                tfd.MultivariateNormalDiagPlusLowRank(loc = opt_vars_hs[i][0], 
                                           scale_diag = tfp.util.TransformedVariable(tf.constant(1e-4, tf.float32, opt_vars_hs[i][0].shape), tfb.Softplus()), 
                                           scale_perturb_factor=tfp.util.TransformedVariable(tf.random_uniform_initializer()(opt_vars_hs[i][0].shape + variation_factor), tfb.Identity())), 
                reinterpreted_batch_ndims=1)
                for i in tf.range(len(opt_vars_hs))])
    
                    
        if self.sparse_op == False:
            def conditioned_log_prob(*z):
                return Spec_hs.loglik(z) + Spec_hs.logprior_hs(z)
        else:
            def conditioned_log_prob(*z):
                return Spec_hs.loglik_sparse(z) + Spec_hs.logprior_hs(z)
        
        print('Start UQ training: ')
        start = timeit.default_timer()
        losses = tf.function(lambda l: tfp.vi.fit_surrogate_posterior(target_log_prob_fn=l, surrogate_posterior=trainable_Mvnormal, optimizer=optimizer_vi, num_steps=500*2))(conditioned_log_prob) #
        stop = timeit.default_timer()
        print('VI Time: ', stop - start)  
        stop_total = timeit.default_timer()  
        self.kld = losses
        plt.plot(losses)
        
        
        print('Total Inference Training Time: ', stop_total - start_total)  
        
        self.posteriorPointEst = trainable_Mvnormal.mean()
        self.posteriorPointEstStd = trainable_Mvnormal.stddev()
        self.variationalDistribution = trainable_Mvnormal
        

        samp = trainable_Mvnormal.sample(inference_size)
        Spec_hs.freq = Spec_hs.sc_fft()["fq_y"]
        Xmat_delta, Xmat_theta = Spec_hs.Xmtrix(N_delta=N_delta, N_theta=N_theta)
        Spec_hs.toTensor()
        
        return losses, Spec_hs, samp


        
        
        
        
        
        
        
        



==> scripts/old/plot_ETnoise_corr_psd_coh.py <==
import h5py
import numpy as np   
from scipy import signal 
import matplotlib.pyplot as plt
import paths

file_path_x = f'{paths.data}/X_ETnoise_GP.hdf5'
with h5py.File(file_path_x, 'r') as f:
    X_ETnoise_GP = f['E1:STRAIN']

file_path_y = f'{paths.data}/Y_ETnoise_GP.hdf5'
with h5py.File(file_path_y, 'r') as f:
    Y_ETnoise_GP = f['E2:STRAIN']

file_path_z = f'{paths.data}/Z_ETnoise_GP.hdf5'
with h5py.File(file_path_z, 'r') as f:
    Z_ETnoise_GP = f['E3:STRAIN']

#----------------------------------------------------------------------------------------------

channels = np.column_stack((X_ETnoise_GP, Y_ETnoise_GP, Z_ETnoise_GP))

#---------------------------------------------------------------------------------------------------------
#estimated psd (median, lower, upper)
file_path = f'{paths.data}/ETnoise_correlated_GP_uniform_spec_matrices_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
    spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
    spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]


q = 10**22/1.0
time_interval = 2000
nchunks = 125
required_part = 128

Ts = 1/ (channels.shape[0]/time_interval)
freq_original = np.fft.fftfreq(int(np.size(channels,0)/nchunks),Ts)

n = int(np.size(channels,0)/nchunks)
if np.mod(n, 2) == 0:
    # n is even
    freq_original = freq_original[0:int((n/2))]
else:
    # n is odd
    freq_original = freq_original[0:int((n-1)/2)]
       
total_len = channels.shape[0]
freq_range = total_len/time_interval/2
freq = freq_original[0:int(required_part/freq_range * freq_original.shape[0])]

    
fig, axes = plt.subplots(3, 3, figsize=(20, 20))
from matplotlib.lines import Line2D

for i in range(3):
    for j in range(3):
        if i == j:
            f, Pxx_den0 = signal.periodogram(channels[:,i], fs=channels.shape[0]/time_interval)
            f = f[1:]
            Pxx_den0 = Pxx_den0[1:] / 2
            axes[i, j].plot(f, Pxx_den0, marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].plot(freq, spec_mat_median[..., i, i]/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, spec_mat_lower[..., i, i]/(q)**2/(freq_original[-1]/0.5),
                            spec_mat_upper[..., i, i]/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            axes[i, j].text(0.95, 0.95, r'$f_{{{}, {}}}$'.format(i+1, i+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            axes[i, j].set_ylim([10**(-52), 10**(-46)])
            axes[i, j].set_yscale('log')
            
            
        elif i < j:  
            
            axes[i, j].plot(freq, np.real(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, np.real(spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5), 
                                    np.real(spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.real(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Re(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
        
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
        else:
            
            axes[i, j].plot(freq, np.imag(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, (spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5),
                                    (spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.imag(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Im(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
fig.text(0.5, 0.1, 'Frequency [Hz]', ha='center', va='center', fontsize=20)
fig.text(0.08, 0.5, 'Strain PSD [1/Hz]', ha='center', va='center', rotation='vertical', fontsize=20)

fig.legend(handles=[Line2D([], [], color='lightgray', label='Periodogram'),
                Line2D([], [], color='green', label='Estimated PSD'),
            Line2D([], [], color='lightgreen', label='90% CI')],
             loc='upper center', bbox_to_anchor=(0.5, 0.93), ncol=3, fontsize=14)

plt.savefig(f'{paths.figures}/ETnoise_corr_psd.pdf', dpi=300)
#---------------------------------------------------------------------------------------------------------
#estimated squared coherence (median, lower, upper)
file_path = f'{paths.data}/ETnoise_correlated_GP_uniform_squared_coh_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    coh_med = f['ETnoise_correlated_GP_coh_median_XYZ'][:]
    coh_lower = f['ETnoise_correlated_GP_coh_lower_XYZ'][:]
    coh_upper = f['ETnoise_correlated_GP_coh_upper_XYZ'][:]

fig, ax = plt.subplots(1,1, figsize = (20, 6))
plt.xlim([5, 128])
plt.plot(freq, np.squeeze(coh_med[:,0]), color = 'green', linestyle="-", label = 'coherence for X Y')
plt.fill_between(freq, np.squeeze(coh_lower[:,0]), np.squeeze(coh_upper[:,0]),
                    color = ['lightgreen'], alpha = 1, label = '90% CI for X Y')


plt.plot(freq, np.squeeze(coh_med[:,1]), color = 'blue', linestyle="-", label = 'coherence for X Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,1]), np.squeeze(coh_upper[:,1]),
                    color = ['lightblue'], alpha = 1, label = '90% CI for X Z')


plt.plot(freq, np.squeeze(coh_med[:,2]), color = 'red', linestyle="-", label = 'coherence for Y Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,2]), np.squeeze(coh_upper[:,2]),
                    color = ['lightcoral'], alpha = 1, label = '90% CI for Y Z')

plt.xlabel('Frequency [Hz]', fontsize=20, labelpad=10)   
plt.ylabel('Squared Coherency', fontsize=20, labelpad=10)   
#plt.title('Squared coherence for ET noise with correlated GP', pad=20, fontsize = 20)

plt.legend(loc='upper left', fontsize='medium')
plt.ylim([0, 0.7])

plt.grid(True)

plt.savefig(f'{paths.figures}/ETnoise_corr_coh.pdf', dpi=300)


























==> scripts/old/plot_ETnoise_no_cross_uncorr_psd_coh.py <==
import h5py
import numpy as np   
from scipy import signal 
import matplotlib.pyplot as plt
import paths

file_path_x_uncorr = f'{paths.data}/X_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_x_uncorr, 'r') as f:
    X_ETnoise_GP_uncorr = f['E1:STRAIN']

file_path_y_uncorr = f'{paths.data}/Y_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_y_uncorr, 'r') as f:
    Y_ETnoise_GP_uncorr = f['E2:STRAIN']

file_path_z_uncorr = f'{paths.data}/Z_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_z_uncorr, 'r') as f:
    Z_ETnoise_GP_uncorr = f['E3:STRAIN']

#----------------------------------------------------------------------------------------------

channels = np.column_stack((X_ETnoise_GP_uncorr, Y_ETnoise_GP_uncorr, Z_ETnoise_GP_uncorr))

#---------------------------------------------------------------------------------------------------------
#estimated psd (median, lower, upper)
file_path = f'{paths.data}/ETnoise_no_cross_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
    spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
    spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]


q = 10**22/1.0
time_interval = 2000
nchunks = 125
required_part = 128

Ts = 1/ (channels.shape[0]/time_interval)
freq_original = np.fft.fftfreq(int(np.size(channels,0)/nchunks),Ts)

n = int(np.size(channels,0)/nchunks)
if np.mod(n, 2) == 0:
    # n is even
    freq_original = freq_original[0:int((n/2))]
else:
    # n is odd
    freq_original = freq_original[0:int((n-1)/2)]
       
total_len = channels.shape[0]
freq_range = total_len/time_interval/2
freq = freq_original[0:int(required_part/freq_range * freq_original.shape[0])]

    
fig, axes = plt.subplots(3, 3, figsize=(20, 20))
from matplotlib.lines import Line2D

for i in range(3):
    for j in range(3):
        if i == j:
            f, Pxx_den0 = signal.periodogram(channels[:,i], fs=channels.shape[0]/time_interval)
            f = f[1:]
            Pxx_den0 = Pxx_den0[1:] / 2
            axes[i, j].plot(f, Pxx_den0, marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].plot(freq, spec_mat_median[..., i, i]/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, spec_mat_lower[..., i, i]/(q)**2/(freq_original[-1]/0.5),
                            spec_mat_upper[..., i, i]/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            axes[i, j].text(0.95, 0.95, r'$f_{{{}, {}}}$'.format(i+1, i+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            axes[i, j].set_ylim([10**(-52), 10**(-46)])
            axes[i, j].set_yscale('log')
            
            
        elif i < j:  
            
            axes[i, j].plot(freq, np.real(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, np.real(spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5), 
                                    np.real(spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.real(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Re(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
        else:
            
            axes[i, j].plot(freq, np.imag(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, (spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5),
                                    (spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.imag(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Im(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
fig.text(0.5, 0.1, 'Frequency [Hz]', ha='center', va='center', fontsize=20)
fig.text(0.08, 0.5, 'Strain PSD [1/Hz]', ha='center', va='center', rotation='vertical', fontsize=20)

fig.legend(handles=[Line2D([], [], color='lightgray', label='Periodogram'),
                Line2D([], [], color='green', label='Estimated PSD'),
            Line2D([], [], color='lightgreen', label='90% CI')],
             loc='upper center', bbox_to_anchor=(0.5, 0.93), ncol=3, fontsize=14)

plt.savefig(f'{paths.figures}/ETnoise_no_cross_uncorr_psd.pdf', dpi=300)
#---------------------------------------------------------------------------------------------------------
#estimated squared coherence (median, lower, upper)
file_path = f'{paths.figures}/ETnoise_no_cross_uncorrelated_GP_uniform_squared_coh_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    coh_med = f['ETnoise_correlated_GP_coh_median_XYZ'][:]
    coh_lower = f['ETnoise_correlated_GP_coh_lower_XYZ'][:]
    coh_upper = f['ETnoise_correlated_GP_coh_upper_XYZ'][:]

fig, ax = plt.subplots(1,1, figsize = (20, 6))
plt.xlim([5, 128])
plt.plot(freq, np.squeeze(coh_med[:,0]), color = 'green', linestyle="-", label = 'coherence for X Y')
plt.fill_between(freq, np.squeeze(coh_lower[:,0]), np.squeeze(coh_upper[:,0]),
                    color = ['lightgreen'], alpha = 1, label = '90% CI for X Y')


plt.plot(freq, np.squeeze(coh_med[:,1]), color = 'blue', linestyle="-", label = 'coherence for X Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,1]), np.squeeze(coh_upper[:,1]),
                    color = ['lightblue'], alpha = 1, label = '90% CI for X Z')


plt.plot(freq, np.squeeze(coh_med[:,2]), color = 'red', linestyle="-", label = 'coherence for Y Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,2]), np.squeeze(coh_upper[:,2]),
                    color = ['lightcoral'], alpha = 1, label = '90% CI for Y Z')

plt.xlabel('Frequency [Hz]', fontsize=20, labelpad=10)   
plt.ylabel('Squared Coherency', fontsize=20, labelpad=10)   
#plt.title('Squared coherence for ET noise with correlated GP', pad=20, fontsize = 20)

plt.legend(loc='upper left', fontsize='medium')
plt.ylim([0, 0.7])

plt.grid(True)
plt.savefig(f'{paths.figures}/ETnoise_no_cross_uncorr_coh.pdf', dpi=300)



























==> scripts/old/plot_ETnoise_uncorr_psd_coh.py <==
import h5py
import numpy as np   
from scipy import signal 
import matplotlib.pyplot as plt
import paths

file_path_x_uncorr = f'{paths.data}/X_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_x_uncorr, 'r') as f:
    X_ETnoise_GP_uncorr = f['E1:STRAIN']

file_path_y_uncorr = f'{paths.data}/Y_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_y_uncorr, 'r') as f:
    Y_ETnoise_GP_uncorr = f['E2:STRAIN']

file_path_z_uncorr = f'{paths.data}/Z_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_z_uncorr, 'r') as f:
    Z_ETnoise_GP_uncorr = f['E3:STRAIN']

#----------------------------------------------------------------------------------------------

channels = np.column_stack((X_ETnoise_GP_uncorr, Y_ETnoise_GP_uncorr, Z_ETnoise_GP_uncorr))

#---------------------------------------------------------------------------------------------------------
#estimated psd (median, lower, upper)
file_path = f'{paths.data}/ETnoise_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
    spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
    spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]


q = 10**22/1.0
time_interval = 2000
nchunks = 125
required_part = 128

Ts = 1/ (channels.shape[0]/time_interval)
freq_original = np.fft.fftfreq(int(np.size(channels,0)/nchunks),Ts)

n = int(np.size(channels,0)/nchunks)
if np.mod(n, 2) == 0:
    # n is even
    freq_original = freq_original[0:int((n/2))]
else:
    # n is odd
    freq_original = freq_original[0:int((n-1)/2)]
       
total_len = channels.shape[0]
freq_range = total_len/time_interval/2
freq = freq_original[0:int(required_part/freq_range * freq_original.shape[0])]

    
fig, axes = plt.subplots(3, 3, figsize=(20, 20))
from matplotlib.lines import Line2D

for i in range(3):
    for j in range(3):
        if i == j:
            f, Pxx_den0 = signal.periodogram(channels[:,i], fs=channels.shape[0]/time_interval)
            f = f[1:]
            Pxx_den0 = Pxx_den0[1:] / 2
            axes[i, j].plot(f, Pxx_den0, marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].plot(freq, spec_mat_median[..., i, i]/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, spec_mat_lower[..., i, i]/(q)**2/(freq_original[-1]/0.5),
                            spec_mat_upper[..., i, i]/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            axes[i, j].text(0.95, 0.95, r'$f_{{{}, {}}}$'.format(i+1, i+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            axes[i, j].set_ylim([10**(-52), 10**(-46)])
            axes[i, j].set_yscale('log')
            
            
        elif i < j:  
            
            axes[i, j].plot(freq, np.real(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, np.real(spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5), 
                                    np.real(spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.real(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Re(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
        
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
        else:
            
            axes[i, j].plot(freq, np.imag(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].fill_between(freq, (spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5),
                                    (spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.imag(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Im(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
fig.text(0.5, 0.1, 'Frequency [Hz]', ha='center', va='center', fontsize=20)
fig.text(0.08, 0.5, 'Strain PSD [1/Hz]', ha='center', va='center', rotation='vertical', fontsize=20)

fig.legend(handles=[Line2D([], [], color='lightgray', label='Periodogram'),
                Line2D([], [], color='green', label='Estimated PSD'),
            Line2D([], [], color='lightgreen', label='90% CI')],
             loc='upper center', bbox_to_anchor=(0.5, 0.93), ncol=3, fontsize=14)

plt.savefig(f'{paths.figures}/ETnoise_uncorr_psd.pdf', dpi=300)
#---------------------------------------------------------------------------------------------------------
#estimated squared coherence (median, lower, upper)
file_path = f'{paths.figures}/ETnoise_uncorrelated_GP_uniform_squared_coh_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    coh_med = f['ETnoise_correlated_GP_coh_median_XYZ'][:]
    coh_lower = f['ETnoise_correlated_GP_coh_lower_XYZ'][:]
    coh_upper = f['ETnoise_correlated_GP_coh_upper_XYZ'][:]

fig, ax = plt.subplots(1,1, figsize = (20, 6))
plt.xlim([5, 128])
plt.plot(freq, np.squeeze(coh_med[:,0]), color = 'green', linestyle="-", label = 'coherence for X Y')
plt.fill_between(freq, np.squeeze(coh_lower[:,0]), np.squeeze(coh_upper[:,0]),
                    color = ['lightgreen'], alpha = 1, label = '90% CI for X Y')


plt.plot(freq, np.squeeze(coh_med[:,1]), color = 'blue', linestyle="-", label = 'coherence for X Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,1]), np.squeeze(coh_upper[:,1]),
                    color = ['lightblue'], alpha = 1, label = '90% CI for X Z')


plt.plot(freq, np.squeeze(coh_med[:,2]), color = 'red', linestyle="-", label = 'coherence for Y Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,2]), np.squeeze(coh_upper[:,2]),
                    color = ['lightcoral'], alpha = 1, label = '90% CI for Y Z')

plt.xlabel('Frequency [Hz]', fontsize=20, labelpad=10)   
plt.ylabel('Squared Coherency', fontsize=20, labelpad=10)   
#plt.title('Squared coherence for ET noise with correlated GP', pad=20, fontsize = 20)

plt.legend(loc='upper left', fontsize='medium')
plt.ylim([0, 0.7])

plt.grid(True)

plt.savefig(f'{paths.figures}/ETnoise_uncorr_coh.pdf', dpi=300)


























==> scripts/old/plot_et_psd_error.py <==
import numpy as np
import matplotlib.pyplot as plt
import paths
from plot_psd_matrix import load_true_psd, load_posterior_matrix, load_freq
import scipy.interpolate as interp

# load true Case A, B, C's S_xx
# divide each S_xx by the true S_xx -- the ratio of the estimated to the true
# plot the ratio and 90% CI for each case



def load_Sxx(case)->np.ndarray:
    """load Case A, B, C's S_xx

    Returns:
        np.ndarray: shape (n_samples, n_freq)
    """
    if case == 'A':
        s = load_posterior_matrix(f'{paths.data}/ETnoise_correlated_GP_uniform_spec_matrices_XYZ.hdf5')
    elif case == 'B':
        s = load_posterior_matrix(f'{paths.data}/ETnoise_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5')
    elif case == 'C':
        s = load_posterior_matrix(f'{paths.data}/ETnoise_no_cross_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5')

    spec_mat_median, spec_mat_lower, spec_mat_upper = s
    spec_mat_median = spec_mat_median[..., 0, 0]
    spec_mat_lower = spec_mat_lower[..., 0, 0]
    spec_mat_upper = spec_mat_upper[..., 0, 0]

    freq, freq_orig, norm = load_freq()
    mask = (freq >= 5) & (freq <= 128)
    freq = freq[mask]
    spec = np.real(np.array([
        spec_mat_lower[mask],
        spec_mat_median[ mask],
        spec_mat_upper[mask]
    ]))/norm
    return freq, spec

def load_true_Sxx()->np.ndarray:
    """load true Case A, B, C's S_xx

    Returns:
        np.ndarray: shape (n_freq,)
    """
    freq, x_channel_real, y_channel_real, z_channel_real = load_true_psd()
    return freq[:,0],x_channel_real


def plot_Sxx_ratio(ax, case, color):
    """divide each S_xx by the true S_xx -- the ratio of the estimated to the true
    plot the ratio and 90% CI for each case
    """
    f, sxx = load_Sxx(case)
    true_f, true_sxx = load_true_Sxx()
    # interpolate the true S_xx to match f of the estimated S_xx
    true_sxx = interp.interp1d(true_f, true_sxx, kind='cubic', bounds_error=False, fill_value='extrapolate')(f)

    # # compute absolute error at each frequency
    # error  = np.array([
    #     np.abs(sxx[0] - true_sxx),
    #     np.abs(sxx[1] - true_sxx),
    #     np.abs(sxx[2] - true_sxx)
    # ])
    # ax.plot(f, error[1], color=color, label=f"Case {case}")
    # ax.fill_between(f, error[0], error[2], color=color, alpha=0.3, lw=0)
    # ax.set_ylabel('Absolute Error')
    # ax.set_xlabel('Frequency [Hz]')


    # ratio = np.exp(np.log(sxx) - np.log(true_sxx))
    # ax.plot(f, ratio[1], color=color, label=f"Case {case}")
    # ax.fill_between(f, ratio[0], ratio[2], color=color, alpha=0.3, lw=0)
    #
    #

    # TODO: jianan -- i think the scaling is different...
    ax.plot(f,sxx[1], color=color)
    ax.fill_between(f, sxx[0], sxx[2], color=color, alpha=0.3, lw=0)
    ax.plot(f,true_sxx, color='k', label=case)


    ax.set_xlim([5, 128])



def main():
    fig, ax = plt.subplots(1, 1)
    plot_Sxx_ratio(ax, 'A', 'C0')
    plot_Sxx_ratio(ax, 'B', 'C1')
    plot_Sxx_ratio(ax, 'C', 'C2')
    ax.legend(
        labelspacing=0.05, columnspacing=0.25, handlelength=1
    )
    # ax.set_yscale('log')
    # ax.set_xscale('log')
    plt.savefig(f'{paths.figures}/Sxx_ratio.pdf', dpi=300)


if __name__ == "__main__":
    main()

==> scripts/old/plot_lnl_vs_nchunks.py <==
#--------------------------------------------------------------------------------------------------------
#plot the average of 50 realizations for number of chunks vs values of log likelihood

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import paths


def main():
    lnl_no_chunks = pd.read_csv(f'{paths.data}/likelihood_without_chunk.csv').values
    lnl_chunks = pd.read_csv(f'{paths.data}/likelihood_with_chunks.csv').values
    rel_lnl = 100*np.abs(lnl_no_chunks-lnl_chunks)/np.abs(lnl_no_chunks)
    lnl_quantiles =np.quantile(rel_lnl, [0.05, 0.5, 0.95], axis=0)

    total_length = 2**17
    x = range(8)
    chunk_lengths = [total_length // (2**i) for i in x]

    fig, ax = plt.subplots(1, 1)
    # ax.plot(x, [average_loglik_values_no_chunks[1]] * len(x), label='Without Chunks', color=f"C0")
    # ax.fill_between(x, [average_loglik_values_no_chunks[0]] * len(x), [average_loglik_values_no_chunks[2]] * len(x), label='Without Chunks', color=f"C0")


    ax.plot(x, lnl_quantiles[1], label='With Chunks', color=f"C1")
    ax.fill_between(x, lnl_quantiles[0], lnl_quantiles[2], color=f"C1", alpha=0.3, lw=0)

    power_labels = [f'$2^{i}$' for i in x]
    ax.set_xticks(x)
    ax.set_xticklabels(power_labels)
    # ax.set_ylim(bottom=-300)
    # ax.set_yscale('log')
    ax.set_xlim(x[0],x[-1])


    plt.xlabel(r'$N_b$')
    plt.ylabel(r'Relative Error')
    secax = ax.secondary_xaxis('top')
    ax.xaxis.set_tick_params(which='minor',top=False, bottom=False)
    secax.xaxis.set_tick_params(which='minor',top=False, bottom=False)
    ax.yaxis.set_tick_params(which='minor',left=False, right=False)
    secax.set_xticks(x)
    chunk_length_labels = [f'$2^{{{int(np.log2(length))}}}$' for length in chunk_lengths]
    secax.set_xticklabels(chunk_length_labels)
    secax.set_xlabel('Block Length')

    plt.grid(False)
    plt.tight_layout()
    plt.savefig(f'{paths.figures}/lnl_vs_nchunks.pdf', dpi=300)


if __name__ == "__main__":
    main()


==> scripts/old/plot_psd_ratio.py <==
import h5py
import numpy as np
from scipy import signal
import matplotlib.pyplot as plt
import paths
from matplotlib.lines import Line2D
import pandas as pd
from scipy import interpolate as interp


PSD_FILL_ALPHA = 0.5
SYM_THRESH = 1e-49
TICK_LN = 5
THICKNESS = 2

LABELS = ['X', 'Y', 'Z']
TRUE_STYLE = dict(color='k', lw=0.8, ls="-", alpha=0.6)


def load_posterior_matrix(matrix_file_path):
    # estimated psd (median, lower, upper)
    with h5py.File(matrix_file_path, 'r') as f:
        spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
        spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
        spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]
    return spec_mat_median, spec_mat_lower, spec_mat_upper


def load_raw_data(channel_pth):
    channels = []
    for i, c in enumerate('XYZ'):
        with h5py.File(channel_pth.format(c), 'r') as f:
            channels.append(f[f'E{i + 1}:STRAIN'][:])
    channels = np.column_stack(channels)
    return channels


def load_true_psd():
    # upload the true psd data
    file_path = f'{paths.data}/ET(1).txt'
    ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak10Hz_new.txt'
    Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak50Hz_new.txt'
    Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak90Hz_new.txt'
    Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    x_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak50Hz[:, 1] ** 2)) / 2
    y_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2
    z_channel_real = ((ET_1[:, 1] ** 2 + Peak50Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2

    return ET_1, x_channel_real, y_channel_real, z_channel_real


def load_freq():
    q = 10 ** 22 / 1.0
    time_interval = 2000
    nchunks = 125
    required_part = 128

    channel_pth = str(paths.data) + "/{}_ETnoise_GP_uncorr.hdf5"
    channels = load_raw_data(channel_pth)
    Ts = 1 / (channels.shape[0] / time_interval)
    freq_original = np.fft.fftfreq(int(np.size(channels, 0) / nchunks), Ts)

    n = int(np.size(channels, 0) / nchunks)
    if np.mod(n, 2) == 0:
        # n is even
        freq_original = freq_original[0:int((n / 2))]
    else:
        # n is odd
        freq_original = freq_original[0:int((n - 1) / 2)]

    total_len = channels.shape[0]
    freq_range = total_len / time_interval / 2
    freq = freq_original[0:int(required_part / freq_range * freq_original.shape[0])]
    norm_factor = (q) ** 2 / (freq_original[-1] / 0.5)
    return freq, freq_original, norm_factor


def plot_et_matrix(
        channel_pth,
        matrix_file_path,
        psd_plot_fname=None,
        psd_col="C0",
        axes=None,
        label=""
):
    channels = []
    for i, c in enumerate('XYZ'):
        with h5py.File(channel_pth.format(c), 'r') as f:
            channels.append(f[f'E{i + 1}:STRAIN'][:])

    # ----------------------------------------------------------------------------------------------
    channels = np.column_stack(channels)

    # ---------------------------------------------------------------------------------------------------------
    # estimated psd (median, lower, upper)
    with h5py.File(matrix_file_path, 'r') as f:
        spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
        spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
        spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]

    # upload the true psd data
    file_path = f'{paths.data}/ET(1).txt'
    ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak10Hz_new.txt'
    Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak50Hz_new.txt'
    Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak90Hz_new.txt'
    Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    x_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak50Hz[:, 1] ** 2)) / 2
    y_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2
    z_channel_real = ((ET_1[:, 1] ** 2 + Peak50Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2

    q = 10 ** 22 / 1.0
    time_interval = 2000
    nchunks = 125
    required_part = 128

    Ts = 1 / (channels.shape[0] / time_interval)
    freq_original = np.fft.fftfreq(int(np.size(channels, 0) / nchunks), Ts)

    n = int(np.size(channels, 0) / nchunks)
    if np.mod(n, 2) == 0:
        # n is even
        freq_original = freq_original[0:int((n / 2))]
    else:
        # n is odd
        freq_original = freq_original[0:int((n - 1) / 2)]

    total_len = channels.shape[0]
    freq_range = total_len / time_interval / 2
    freq = freq_original[0:int(required_part / freq_range * freq_original.shape[0])]
    freq_true = ET_1[:, 0]

    if axes is None:
        fig, axes = plt.subplots(1, 1, sharex=True)


    ## PLOT PSD
    i = 0
    f, Pxx_den0 = signal.periodogram(channels[:, i], fs=channels.shape[0] / time_interval)
    f = f[1:]
    Pxx_den0 = Pxx_den0[1:] / 2

    spec_mat_median = spec_mat_median[..., i, i] / (q) ** 2 / (freq_original[-1] / 0.5)
    spec_mat_lower = spec_mat_lower[..., i, i] / (q) ** 2 / (freq_original[-1] / 0.5)
    spec_mat_upper = spec_mat_upper[..., i, i] / (q) ** 2 / (freq_original[-1] / 0.5)


    # ax = axes[0]
    # ax.plot(f, Pxx_den0, marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3,
    #                 zorder=-10)
    # ax.plot(freq, spec_mat_median, linewidth=1,
    #                 color=psd_col, linestyle="-")
    # ax.fill_between(freq, spec_mat_lower,
    #                         spec_mat_upper,
    #                         color=psd_col, alpha=PSD_FILL_ALPHA)
    #
    # ax.set_xlim([5, 128])
    # ax.set_ylim([10 ** (-52), 10 ** (-46)])
    # ax.set_yscale('log')
    # ax.plot(freq_true, x_channel_real, **TRUE_STYLE)
    # ax.set_ylabel('PSD [1/Hz]')


    ## PLOT ERROR

    true_sxx = interp.interp1d(freq_true, x_channel_real, kind='cubic', bounds_error=False, fill_value='extrapolate')(freq)
    # compute absolute relative error at each frequency
    error = np.exp(np.log(np.array([
        spec_mat_lower  ,
        spec_mat_median ,
        spec_mat_upper ,
    ]))  - np.log(true_sxx) )


    ax = axes
    ax.plot(freq, error[1], color=psd_col, label=label,  alpha=0.6, )
    ax.fill_between(freq, error[0], error[2], color=psd_col, alpha=0.2, lw=0)
    ax.set_ylabel('Estimated PSD / True PSD', fontsize=12)
    ax.set_ylim(0.6, 1.4)

    ax.set_xlabel('Frequency [Hz]')
    ax.set_xlim([5, 128])

    # dashed line along 1
    ax.axhline(1, color='k', linestyle='--', lw=0.5)


    plt.tight_layout()

    # plt.show()
    if psd_plot_fname:
        plt.savefig(psd_plot_fname, dpi=300)
    else:
        return axes


def main():
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_correlated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C0",
        label="Case A PSD"
    )
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP_uncorr.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5',
        axes=axes,
        psd_col="C1",
        label="Case B PSD"
    )
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP_uncorr.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_no_cross_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C2",
        axes=axes,
        label="Case C PSD"
    )


    axes.legend(
        handles=[
            Line2D([], [], color="C0", label="Case A", lw=3),
            Line2D([], [], color="C1", label="Case B", lw=3),
            Line2D([], [], color="C2", label="Case C", lw=3),
        ],
        loc='upper right', fontsize=10)

    plt.tight_layout()
    axes.get_figure().savefig(f'{paths.figures}/Sxx_ratio.pdf')



if __name__ == '__main__':
    main()




==> scripts/old/plot_uncorr_psd_combined_with_no_cross_psd.py <==
import h5py
import numpy as np   
from scipy import signal 
import matplotlib.pyplot as plt
import paths

file_path_x_uncorr = f'{paths.data}/X_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_x_uncorr, 'r') as f:
    X_ETnoise_GP_uncorr = f['E1:STRAIN']

file_path_y_uncorr = f'{paths.data}/Y_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_y_uncorr, 'r') as f:
    Y_ETnoise_GP_uncorr = f['E2:STRAIN']

file_path_z_uncorr = f'{paths.data}/Z_ETnoise_GP_uncorr.hdf5'
with h5py.File(file_path_z_uncorr, 'r') as f:
    Z_ETnoise_GP_uncorr = f['E3:STRAIN']

#----------------------------------------------------------------------------------------------

channels = np.column_stack((X_ETnoise_GP_uncorr, Y_ETnoise_GP_uncorr, Z_ETnoise_GP_uncorr))

#---------------------------------------------------------------------------------------------------------
#estimated psd (median, lower, upper)
file_path = f'{paths.data}/ETnoise_no_cross_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    spec_mat_median_no_cross = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
    spec_mat_lower_no_cross = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
    spec_mat_upper_no_cross = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]

file_path = f'{paths.data}/ETnoise_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
    spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
    spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]


q = 10**22/1.0
time_interval = 2000
nchunks = 125
required_part = 128

Ts = 1/ (channels.shape[0]/time_interval)
freq_original = np.fft.fftfreq(int(np.size(channels,0)/nchunks),Ts)

n = int(np.size(channels,0)/nchunks)
if np.mod(n, 2) == 0:
    # n is even
    freq_original = freq_original[0:int((n/2))]
else:
    # n is odd
    freq_original = freq_original[0:int((n-1)/2)]
       
total_len = channels.shape[0]
freq_range = total_len/time_interval/2
freq = freq_original[0:int(required_part/freq_range * freq_original.shape[0])]

    
fig, axes = plt.subplots(3, 3, figsize=(20, 20))
from matplotlib.lines import Line2D

for i in range(3):
    for j in range(3):
        if i == j:
            f, Pxx_den0 = signal.periodogram(channels[:,i], fs=channels.shape[0]/time_interval)
            f = f[1:]
            Pxx_den0 = Pxx_den0[1:] / 2
            axes[i, j].plot(f, Pxx_den0, marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].plot(freq, spec_mat_median[..., i, i]/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].plot(freq, spec_mat_median_no_cross[..., i, i]/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='blue', linestyle="-")
            
            axes[i, j].fill_between(freq, spec_mat_lower[..., i, i]/(q)**2/(freq_original[-1]/0.5),
                            spec_mat_upper[..., i, i]/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            axes[i, j].fill_between(freq, spec_mat_lower_no_cross[..., i, i]/(q)**2/(freq_original[-1]/0.5),
                            spec_mat_upper_no_cross[..., i, i]/(q)**2/(freq_original[-1]/0.5), color='lightblue', alpha=1)
            
            axes[i, j].text(0.95, 0.95, r'$f_{{{}, {}}}$'.format(i+1, i+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            axes[i, j].set_ylim([10**(-52), 10**(-46)])
            axes[i, j].set_yscale('log')
            
            
        elif i < j:  
            
            axes[i, j].plot(freq, np.real(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].plot(freq, np.real(spec_mat_median_no_cross[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='blue', linestyle="-")
            
            axes[i, j].fill_between(freq, np.real(spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5), 
                                    np.real(spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            axes[i, j].fill_between(freq, np.real(spec_mat_lower_no_cross[..., i, j])/(q)**2/(freq_original[-1]/0.5), 
                                    np.real(spec_mat_upper_no_cross[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightblue', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.real(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Re(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
        
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
        else:
            
            axes[i, j].plot(freq, np.imag(spec_mat_median[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='green', linestyle="-")
            axes[i, j].plot(freq, np.real(spec_mat_median_no_cross[..., i, j])/(q)**2/(freq_original[-1]/0.5), linewidth=1, color='blue', linestyle="-")
            
            axes[i, j].fill_between(freq, (spec_mat_lower[..., i, j])/(q)**2/(freq_original[-1]/0.5),
                                    (spec_mat_upper[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightgreen', alpha=1)
            
            axes[i, j].fill_between(freq, np.real(spec_mat_lower_no_cross[..., i, j])/(q)**2/(freq_original[-1]/0.5), 
                                    np.real(spec_mat_upper_no_cross[..., i, j])/(q)**2/(freq_original[-1]/0.5), color='lightblue', alpha=1)
            
            y = np.apply_along_axis(np.fft.fft, 0, channels)
            n = channels.shape[0]
            if np.mod(n, 2) == 0:
                # n is even
                y = y[0:int(n/2)]
            else:
                # n is odd
                y = y[0:int((n-1)/2)]
            y = y / np.sqrt(n)
            #y = y[1:]
            cross_spectrum_fij = y[:, i] * np.conj(y[:, j])
            
            axes[i, j].plot(f, np.imag(cross_spectrum_fij)/(freq_original[-1]/0.5),
                            marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3)
            
            axes[i, j].text(0.95, 0.95, r'$\Im(f_{{{}, {}}})$'.format(i+1, j+1), transform=axes[i, j].transAxes, 
                            horizontalalignment='right', verticalalignment='top', fontsize=14)

            axes[i, j].set_xlim([5, 128])
            
            axes[i, j].set_yscale('symlog', linthresh=1e-49)
fig.text(0.5, 0.1, 'Frequency [Hz]', ha='center', va='center', fontsize=20)
fig.text(0.08, 0.5, 'Strain PSD [1/Hz]', ha='center', va='center', rotation='vertical', fontsize=20)

fig.legend(handles=[Line2D([], [], color='lightgray', label='Periodogram'),
                Line2D([], [], color='green', label='uncorrelated noise estimated PSD'),
                Line2D([], [], color='lightgreen', label='90% CI uncorr'),
                Line2D([], [], color='blue', label='uncorrelated noise estimated PSD no cross'),
                Line2D([], [], color='lightblue', label='90% CI uncorr no cross')],
             loc='upper center', bbox_to_anchor=(0.5, 0.93), ncol=3, fontsize=14)

plt.savefig(f'{paths.figures}/uncorr_psd_combined_with_no_cross_psd.pdf', dpi=300)
'''
#---------------------------------------------------------------------------------------------------------
#estimated squared coherence (median, lower, upper)
file_path = 'D:/optimal lrs for ET data/results/ETnoise_no_cross_uncorrelated_GP_uniform_squared_coh_XYZ.hdf5'
with h5py.File(file_path, 'r') as f:
    coh_med = f['ETnoise_correlated_GP_coh_median_XYZ'][:]
    coh_lower = f['ETnoise_correlated_GP_coh_lower_XYZ'][:]
    coh_upper = f['ETnoise_correlated_GP_coh_upper_XYZ'][:]

fig, ax = plt.subplots(1,1, figsize = (20, 6))
plt.xlim([5, 128])
plt.plot(freq, np.squeeze(coh_med[:,0]), color = 'green', linestyle="-", label = 'coherence for X Y')
plt.fill_between(freq, np.squeeze(coh_lower[:,0]), np.squeeze(coh_upper[:,0]),
                    color = ['lightgreen'], alpha = 1, label = '90% CI for X Y')


plt.plot(freq, np.squeeze(coh_med[:,1]), color = 'blue', linestyle="-", label = 'coherence for X Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,1]), np.squeeze(coh_upper[:,1]),
                    color = ['lightblue'], alpha = 1, label = '90% CI for X Z')


plt.plot(freq, np.squeeze(coh_med[:,2]), color = 'red', linestyle="-", label = 'coherence for Y Z')
plt.fill_between(freq, np.squeeze(coh_lower[:,2]), np.squeeze(coh_upper[:,2]),
                    color = ['lightcoral'], alpha = 1, label = '90% CI for Y Z')

plt.xlabel('Frequency [Hz]', fontsize=20, labelpad=10)   
plt.ylabel('Squared Coherency', fontsize=20, labelpad=10)   
#plt.title('Squared coherence for ET noise with correlated GP', pad=20, fontsize = 20)

plt.legend(loc='upper left', fontsize='medium')
plt.ylim([0, 0.7])

plt.grid(True)

'''


























==> scripts/old/true_var.py <==

"""
Simulate true VAR(2) time series. 

"""

import numpy as np
from scipy import signal
import matplotlib.pyplot as plt
import tensorflow as tf


class VarmaSim:
    def __init__(self, n):
        self.n = n
    
    def simData(self, varCoef, vmaCoef, sigma=np.array([1.])):
        n = self.n
        dim = vmaCoef.shape[1] #the number of column of vmaCoef = 2
        lag_ma = vmaCoef.shape[0] #the number of row of vmaCoef = 3
        lag_ar = varCoef.shape[0] #the number of row of varCoef = 2
        
        if sigma.shape[0] == 1:
            Sigma = np.identity(dim) * sigma
        else:
            Sigma = sigma
        
        x_init = np.array(np.zeros(shape = [lag_ar+1, dim])) #zero matrix 3 rows if lag_ar+1=2+1, 2 colmuns if dim=2
        x = np.empty((n+101, dim)) #1024+101 rows, 2 columns nearly zero matrix
        x[:] = np.NaN
        x[:lag_ar+1, ] = x_init
        #epsilon = np.random.multivariate_normal(np.repeat(0., dim), Sigma, size=[lag_ma,]) #result is a 3x2 martix
        for i in np.arange(lag_ar+1, x.shape[0]): #from lag_ar+1 i.e.3 to(# of x)-1 i.e.1125-1
            epsilon = np.random.multivariate_normal(np.repeat(0., dim), Sigma)
            x[i,] = np.sum(np.matmul(varCoef, x[i-1:i-lag_ar-1:-1][...,np.newaxis]), axis=(0, -1)) + \
                    np.matmul(vmaCoef, epsilon) 
        x = x[101: ]        
        return x

    def calculateSpecMatrix(self, f, varCoef, vmaCoef, sigma=np.array([1.]), inverse = False):
        specTrue = np.apply_along_axis(lambda f: self.calculateSpecMatrixHelper(f, varCoef, vmaCoef, sigma, inverse=inverse), axis=1, arr = f.reshape(-1,1))
        return specTrue
        
    def calculateSpecMatrixHelper(self, f, varCoef, vmaCoef, sigma=np.array([1.]), inverse = False):
        # f:     a single frequency
        # Phi:   AR coefficient array. M-by-p-by-p. i-th row imply lag (M-i), p is dim of time series.
        dim = vmaCoef.shape[1]
        if sigma.shape[0] == 1:
            Sigma = np.identity(dim) * sigma
        else:
            Sigma = sigma
        
        k_ar = np.arange(1, varCoef.shape[0]+1, 1)
        A_f_re_ar = np.sum(varCoef * np.cos(np.pi*2*k_ar*f)[:, np.newaxis, np.newaxis], axis = 0)
         
        A_f_im_ar = - np.sum(varCoef * np.sin(np.pi*2*k_ar*f)[:, np.newaxis, np.newaxis], axis = 0)
        A_f_ar = A_f_re_ar + 1j * A_f_im_ar
        A_bar_f_ar = np.identity(dim) - A_f_ar
        H_f_ar = np.linalg.inv(A_bar_f_ar) #create inverse matrices for A_bar_f_ar
        

        if inverse == False:
            Spec_mat = H_f_ar  @ Sigma  @ H_f_ar.conj().T
            return Spec_mat
  

if __name__ == '__main__':
    
    n = 1024
    sigma = np.array([[1., 0.9], [0.9, 1.]])  
    varCoef = np.array([[[0.5, 0.], [0., -0.3]], [[0., 0.], [0., -0.5]]])
    vmaCoef = np.array([[[1.,0.],[0.,1.]]])
    
    Simulation = VarmaSim(n=n)
    x = Simulation.simData(varCoef, vmaCoef, sigma=sigma)
    freq =  np.arange(1,np.floor_divide(n, 2)+1, 1) / (n)
    #np.floor_divide(500*2, 2)=500.
    specTrue = Simulation.calculateSpecMatrix(freq, varCoef, vmaCoef, sigma)
    
    fig, ax = plt.subplots(1,5, figsize = (11, 5))
    for i in range(2):
        f, Pxx_den0 = signal.periodogram(x[:,i], fs=1)
        #create periodgram for each column of x, f is Fourier frequencies.
        f = f[1:]
        Pxx_den0 = Pxx_den0[1:] / 2
        ax[i].plot(f, np.log(Pxx_den0), marker = '.', markersize=2, linestyle = 'None')
        ax[i].plot(freq, np.log(np.real(specTrue[:,i,i])), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
        ax[i].set_xlim([0, 0.5])
        ax[i].grid(True)
    ax[2].plot(freq, np.absolute(specTrue[:,0,1])**2 / (np.real(specTrue[:,0,0]) * np.real(specTrue[:,1,1])), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
    ax[2].set_xlim([0,0.5])
    ax[2].set_ylim([0., 1.])
    ax[2].grid(True)
    ax[3].plot(freq, np.real(specTrue[:,0,1]), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
    ax[3].grid(True)
    ax[4].plot(freq, np.imag(specTrue[:,0,1]), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
    ax[4].grid(True)
    plt.tight_layout()
    plt.show()
        

    



    
    
    
    
    








==> scripts/old/true_vma.py <==

"""
Simulate true VMA(1) time series. 

"""

import numpy as np
from scipy import signal
import matplotlib.pyplot as plt
import tensorflow as tf


class VarmaSim:
    def __init__(self, n=256):
        self.n = n
    
    def simData(self, vmaCoef, sigma=np.array([1.])):
        n = self.n
        dim = vmaCoef.shape[1] #the number of column of vmaCoef = 2
        lag_ma = vmaCoef.shape[0] #the number of row of vmaCoef = 3
        
        if sigma.shape[0] == 1:
            Sigma = np.identity(dim) * sigma
        else:
            Sigma = sigma
        
        x = np.empty((n+101, dim)) #1024+101 rows, 2 columns nearly zero matrix
        x[:] = np.NaN
        epsilon = np.random.multivariate_normal(np.repeat(0., dim), Sigma, size=[lag_ma,]) #result is a 2x2 martix
        for i in np.arange(0, x.shape[0]): #from lag_ar+1 i.e.3 to(# of x)-1 i.e.1125-1
            epsilon = np.concatenate([np.random.multivariate_normal(np.repeat(0., dim), Sigma, size=[1,]), epsilon[:-1]]) #itration for wt, wt-1, wt-2
            x[i,] = np.sum(np.matmul(vmaCoef, epsilon[...,np.newaxis]), axis=(0, -1)) 
        x = x[101: ]        
        return x

    def calculateSpecMatrix(self, f, vmaCoef, sigma=np.array([1.]), inverse = False):
        specTrue = np.apply_along_axis(lambda f: self.calculateSpecMatrixHelper(f, vmaCoef, sigma, inverse=inverse), axis=1, arr = f.reshape(-1,1))
        return specTrue
        
    def calculateSpecMatrixHelper(self, f, vmaCoef, sigma=np.array([1.]), inverse = False):
        # f:     a single frequency
        # Phi:   AR coefficient array. M-by-p-by-p. i-th row imply lag (M-i), p is dim of time series.
        dim = vmaCoef.shape[1]
        if sigma.shape[0] == 1:
            Sigma = np.identity(dim) * sigma
        else:
            Sigma = sigma
        
        
        k_ma = np.arange(vmaCoef.shape[0])
        A_f_re_ma = np.sum(vmaCoef * np.cos(np.pi*2*k_ma*f)[:, np.newaxis, np.newaxis], axis = 0)
        A_f_im_ma = - np.sum(vmaCoef * np.sin(np.pi*2*k_ma*f)[:, np.newaxis, np.newaxis], axis = 0)
        A_f_ma = A_f_re_ma + 1j * A_f_im_ma
        A_bar_f_ma = A_f_ma #+ np.identity(dim) already included in the prev A_f_re,im steps
        H_f_ma = A_bar_f_ma

        if inverse == False:
            Spec_mat = H_f_ma @ Sigma @ H_f_ma.conj().T
            return Spec_mat
        else:
            Spec_inv = A_bar_f_ma.conj().T @ np.linalg.inv(Sigma) @ A_bar_f_ma   
            return Spec_inv


if __name__ == '__main__':
    
    n = 256
    sigma = np.array([[1., 0.5], [0.5, 1.]])  
    vmaCoef = np.array([[[1.,0.],[0.,1.]], [[-0.75, 0.5], [0.5, 0.75]]])
    
    Simulation = VarmaSim(n=n)
    x = Simulation.simData(vmaCoef, sigma=sigma)
    freq =  np.arange(1,np.floor_divide(n, 2)+1, 1) / (n)
    #np.floor_divide(500*2, 2)=500.
    specTrue = Simulation.calculateSpecMatrix(freq, vmaCoef, sigma)
    
    fig, ax = plt.subplots(1,4, figsize = (11, 5))
    for i in range(2):
        f, Pxx_den0 = signal.periodogram(x[:,i], fs=1)
        #create spectral density for each column of x, f is Fourier frequencies.
        f = f[1:]
        Pxx_den0 = Pxx_den0[1:] / 2
        ax[i].plot(f, np.log(Pxx_den0), marker = '.', markersize=2, linestyle = '-')
        ax[i].plot(freq, np.log(np.real(specTrue[:,i,i])), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
        ax[i].set_xlim([0, 0.5])
        ax[i].grid(True)
    ax[2].plot(freq, np.absolute(specTrue[:,0,1])**2 / (np.real(specTrue[:,0,0] * np.real(specTrue[:,1,1]))), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
    ax[2].set_xlim([0,0.5])
    ax[2].set_ylim([0., 1.])
    ax[2].grid(True)
    ax[3].plot(freq, -np.imag(specTrue[:,0,1]), linewidth=2, color = 'red', linestyle="-.", label = 'Truth')
    ax[3].grid(True)
    plt.tight_layout()
    plt.show()
    
    
    
    
    

==> scripts/old/var2_256_errors_CI_coverage.py <==
import os
task_id = int(os.environ.get('SLURM_ARRAY_TASK_ID', 0))
print(f"Current task ID: {task_id}")
import numpy as np
import pandas as pd
import tensorflow as tf
import tensorflow_probability as tfp
tfd = tfp.distributions
tfb = tfp.bijectors
import modified_lnl_specvi_simulation # model class
from hyperopt import hp, tpe, fmin
import time
import true_var
import paths

np.random.seed(task_id)
tf.random.set_seed(task_id)

n = 256
sigma = np.array([[1., 0.9], [0.9, 1.]])  
varCoef = np.array([[[0.5, 0.], [0., -0.3]], [[0., 0.], [0., -0.5]]])
vmaCoef = np.array([[[1.,0.],[0.,1.]]])

Simulation = true_var.VarmaSim(n=n)
freq = np.arange(0, int(n/2)) / n
spec_true = Simulation.calculateSpecMatrix(freq, varCoef, vmaCoef, sigma)
spec_true = spec_true/(np.pi/0.5)

# load data
data_whole = pd.read_csv(f'{paths.data}/var2_256_data.csv')
data_whole = data_whole.values


iteration_start_time = time.time()

x = data_whole[task_id*n:((task_id+1)*n),:]

lr_map_values = []
loss_values = []
all_samp = []
model_info = {}      

N_delta = 30
N_theta = 30
nchunks = 1
time_interval = 1
required_part = x.shape[0]/2
# find optimal lrs for highest elbo by Hyperopt
def objective(params):
    lr_map = params['lr_map']
    Spec = modified_lnl_specvi_simulation.SpecVI(x)  
    result_list = Spec.runModel(N_delta=30, N_theta=30, lr_map=lr_map, ntrain_map=10000, sparse_op=False,
                                nchunks=nchunks, time_interval=time_interval, required_part=required_part)
    
    losses = result_list[0]
    samp = result_list[2]
    
    if model_info == {}:
        model_info['Xmat_delta'], model_info['Xmat_theta'] = result_list[1].Xmtrix(N_delta=N_delta, N_theta=N_theta)
        model_info['p_dim'] = result_list[1].p_dim
    
    lr_map_values.append(lr_map)
    loss_values.append(losses[-1].numpy())
    all_samp.append(samp)
    
    
    return losses[-1].numpy()  

space = {
    'lr_map': hp.uniform('lr_map', 0.002, 0.02),
}
algo = tpe.suggest

hyperopt_start_time = time.time()

best = fmin(objective, space, algo=algo, max_evals=10)

hyperopt_end_time = time.time()
hyperopt_time = hyperopt_end_time - hyperopt_start_time

min_loss_index = loss_values.index(min(loss_values))
optimal_lr = lr_map_values[min_loss_index]
best_samp = all_samp[min_loss_index]

#find estimated psd given the max elbo-----------------------------------------------------------------
Xmat_delta = model_info['Xmat_delta']
Xmat_theta = model_info['Xmat_theta']
p_dim = model_info['p_dim']

delta2_all_s = tf.exp(tf.matmul(Xmat_delta, tf.transpose(best_samp[0], [0,2,1]))) #(500, #freq, p)

theta_re_s = tf.matmul(Xmat_theta, tf.transpose(best_samp[2], [0,2,1])) #(500, #freq, p(p-1)/2)
theta_im_s = tf.matmul(Xmat_theta, tf.transpose(best_samp[4], [0,2,1]))

theta_all_s = -(tf.complex(theta_re_s, theta_im_s)) #(500, #freq, p(p-1)/2)
theta_all_np = theta_all_s.numpy() 

D_all = tf.map_fn(lambda x: tf.linalg.diag(x), delta2_all_s).numpy() #(500, #freq, p, p)


num_slices, num_freq, num_elements = theta_all_np.shape
row_indices, col_indices = np.tril_indices(p_dim, k=-1)
diag_matrix = np.eye(p_dim, dtype=np.complex64)
T_all = np.tile(diag_matrix, (num_slices, num_freq, 1, 1))
T_all[:, :, row_indices, col_indices] = theta_all_np.reshape(num_slices, num_freq, -1)

T_all_conj_trans = np.conj(np.transpose(T_all, axes=(0, 1, 3, 2)))

D_all_inv = np.linalg.inv(D_all)

spectral_density_inverse_all = T_all_conj_trans @ D_all_inv @ T_all
spectral_density_all = np.linalg.inv(spectral_density_inverse_all) 

num_freq = spectral_density_all.shape[1]
spectral_density_q = np.zeros((3, num_freq, p_dim, p_dim), dtype=complex)

diag_indices = np.diag_indices(p_dim)
spectral_density_q[:, :, diag_indices[0], diag_indices[1]] = np.quantile(spectral_density_all[:, :, diag_indices[0], diag_indices[1]], [0.05, 0.5, 0.95], axis=0)

triu_indices = np.triu_indices(p_dim, k=1)
real_part = (np.real(spectral_density_all[:, :, triu_indices[1], triu_indices[0]]))
imag_part = (np.imag(spectral_density_all[:, :, triu_indices[1], triu_indices[0]]))

spectral_density_q[0, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.05, axis=0) + 1j * np.quantile(imag_part, 0.05, axis=0)).T
spectral_density_q[1, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.50, axis=0) + 1j * np.quantile(imag_part, 0.50, axis=0)).T
spectral_density_q[2, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.95, axis=0) + 1j * np.quantile(imag_part, 0.95, axis=0)).T

spectral_density_q[:, :, triu_indices[0], triu_indices[1]] = np.conj(spectral_density_q[:, :, triu_indices[1], triu_indices[0]])

spectral_density_all = spectral_density_all/(np.pi/0.5)

spec_mat_median = spectral_density_q[1]/(np.pi/0.5)

n_samples, n_freq, p, _ = spectral_density_all.shape

#function transform the complex matrix to real matrix
def complex_to_real(matrix):
    n = matrix.shape[0]
    real_matrix = np.zeros_like(matrix, dtype=float)
    real_matrix[np.triu_indices(n)] = np.real(matrix[np.triu_indices(n)])
    real_matrix[np.tril_indices(n, -1)] = np.imag(matrix[np.tril_indices(n, -1)])
    
    return real_matrix

#transform the elements of true psd to real values
real_spec_true = np.zeros_like(spec_true, dtype=float)
for j in range(n_freq):
    real_spec_true[j] = complex_to_real(spec_true[j])

#find L2 error given optimal lrs in phase 1 that maximises elbo-------------------------------------------
N2_VI = np.empty(n//2)
for i in range(n//2):
    N2_VI[i] = np.sum(np.diag((spec_mat_median[i,:,:]-spec_true[i,:,:]) @
                                (spec_mat_median[i,:,:]-spec_true[i,:,:])))
L2_VI = np.sqrt(np.mean(N2_VI))

##find length of CI given optimal lrs in phase 1 that maximises elbo-------------------------------------------
##pointwise CI
spec_mat_lower = spectral_density_q[0]/(np.pi/0.5)

spec_mat_upper = spectral_density_q[2]/(np.pi/0.5)

len_point_CI_f11 = (np.median(np.real(spec_mat_upper[:,0,0])) - np.median(np.real(spec_mat_lower[:,0,0])))
len_point_CI_re_f12 = (np.median(np.real(spec_mat_upper[:,0,1])) - np.median(np.real(spec_mat_lower[:,0,1])))
len_point_CI_im_f12 = (np.median(np.imag(spec_mat_upper[:,1,0])) - np.median(np.imag(spec_mat_lower[:,1,0])))
len_point_CI_f22 = (np.median(np.real(spec_mat_upper[:,1,1])) - np.median(np.real(spec_mat_lower[:,1,1])))


##find coverage given optimal lrs in phase 1 that maximises elbo-------------------------------------------
##pointwise CI
spec_mat_lower_real = np.zeros_like(spec_mat_lower, dtype=float)
for j in range(n_freq):
    spec_mat_lower_real[j] = complex_to_real(spec_mat_lower[j])

spec_mat_upper_real = np.zeros_like(spec_mat_upper, dtype=float)
for j in range(n_freq):
    spec_mat_upper_real[j] = complex_to_real(spec_mat_upper[j])

coverage_point_CI = np.mean((spec_mat_lower_real <= real_spec_true) & (real_spec_true <= spec_mat_upper_real))

iteration_end_time = time.time()
total_iteration_time = iteration_end_time - iteration_start_time


results = {
    'task_id': task_id,
    'L2_errors_VI': L2_VI,
    'len_point_CI_f11': len_point_CI_f11,
    'len_point_CI_re_f12': len_point_CI_re_f12,
    'len_point_CI_im_f12': len_point_CI_im_f12,
    'len_point_CI_f22': len_point_CI_f22,
    'coverage_pointwise': coverage_point_CI,
    'optimal_lr_elbo': optimal_lr,
    'hyperopt_time': hyperopt_time,
    'total_iteration_time': total_iteration_time
}

result_df = pd.DataFrame([results])
csv_file = f'var2_256_errors{task_id}.csv'
result_df.to_csv(csv_file, index=False)


















==> scripts/old/vma1_256_errors_CI_coverage.py <==
import os
task_id = int(os.environ.get('SLURM_ARRAY_TASK_ID', 0))
print(f"Current task ID: {task_id}")
import numpy as np
import pandas as pd
import tensorflow as tf
import tensorflow_probability as tfp
tfd = tfp.distributions
tfb = tfp.bijectors
import modified_lnl_specvi_simulation # model class
from hyperopt import hp, tpe, fmin
import time
import true_vma
import paths

np.random.seed(task_id)
tf.random.set_seed(task_id)

n = 256
sigma = np.array([[1., 0.5], [0.5, 1.]])  
vmaCoef = np.array([[[1.,0.],[0.,1.]], [[-0.75, 0.5], [0.5, 0.75]]])
 
Simulation = true_vma.VarmaSim(n=n)
freq = np.arange(0, int(n/2)) / n
spec_true = Simulation.calculateSpecMatrix(freq, vmaCoef, sigma)
spec_true = spec_true/(np.pi/0.5)

# load data
data_whole = pd.read_csv(f'{paths.data}/vma1_256_data.csv')
data_whole = data_whole.values


iteration_start_time = time.time()

x = data_whole[task_id*n:((task_id+1)*n),:]

lr_map_values = []
loss_values = []
all_samp = []
model_info = {}      

N_delta = 30
N_theta = 30
nchunks = 1
time_interval = 1
required_part = x.shape[0]/2
# find optimal lrs for highest elbo by Hyperopt
def objective(params):
    lr_map = params['lr_map']
    Spec = modified_lnl_specvi_simulation.SpecVI(x)  
    result_list = Spec.runModel(N_delta=30, N_theta=30, lr_map=lr_map, ntrain_map=10000, sparse_op=False,
                                nchunks=nchunks, time_interval=time_interval, required_part=required_part)
    
    losses = result_list[0]
    samp = result_list[2]
    
    if model_info == {}:
        model_info['Xmat_delta'], model_info['Xmat_theta'] = result_list[1].Xmtrix(N_delta=N_delta, N_theta=N_theta)
        model_info['p_dim'] = result_list[1].p_dim
    
    lr_map_values.append(lr_map)
    loss_values.append(losses[-1].numpy())
    all_samp.append(samp)
    
    
    return losses[-1].numpy()  

space = {
    'lr_map': hp.uniform('lr_map', 0.002, 0.02),
}
algo = tpe.suggest

hyperopt_start_time = time.time()

best = fmin(objective, space, algo=algo, max_evals=10)

hyperopt_end_time = time.time()
hyperopt_time = hyperopt_end_time - hyperopt_start_time

min_loss_index = loss_values.index(min(loss_values))
optimal_lr = lr_map_values[min_loss_index]
best_samp = all_samp[min_loss_index]

#find estimated psd given the max elbo-----------------------------------------------------------------
Xmat_delta = model_info['Xmat_delta']
Xmat_theta = model_info['Xmat_theta']
p_dim = model_info['p_dim']

delta2_all_s = tf.exp(tf.matmul(Xmat_delta, tf.transpose(best_samp[0], [0,2,1]))) #(500, #freq, p)

theta_re_s = tf.matmul(Xmat_theta, tf.transpose(best_samp[2], [0,2,1])) #(500, #freq, p(p-1)/2)
theta_im_s = tf.matmul(Xmat_theta, tf.transpose(best_samp[4], [0,2,1]))

theta_all_s = -(tf.complex(theta_re_s, theta_im_s)) #(500, #freq, p(p-1)/2)
theta_all_np = theta_all_s.numpy() 

D_all = tf.map_fn(lambda x: tf.linalg.diag(x), delta2_all_s).numpy() #(500, #freq, p, p)


num_slices, num_freq, num_elements = theta_all_np.shape
row_indices, col_indices = np.tril_indices(p_dim, k=-1)
diag_matrix = np.eye(p_dim, dtype=np.complex64)
T_all = np.tile(diag_matrix, (num_slices, num_freq, 1, 1))
T_all[:, :, row_indices, col_indices] = theta_all_np.reshape(num_slices, num_freq, -1)

T_all_conj_trans = np.conj(np.transpose(T_all, axes=(0, 1, 3, 2)))

D_all_inv = np.linalg.inv(D_all)

spectral_density_inverse_all = T_all_conj_trans @ D_all_inv @ T_all
spectral_density_all = np.linalg.inv(spectral_density_inverse_all) 

num_freq = spectral_density_all.shape[1]
spectral_density_q = np.zeros((3, num_freq, p_dim, p_dim), dtype=complex)

diag_indices = np.diag_indices(p_dim)
spectral_density_q[:, :, diag_indices[0], diag_indices[1]] = np.quantile(spectral_density_all[:, :, diag_indices[0], diag_indices[1]], [0.05, 0.5, 0.95], axis=0)

triu_indices = np.triu_indices(p_dim, k=1)
real_part = (np.real(spectral_density_all[:, :, triu_indices[1], triu_indices[0]]))
imag_part = (np.imag(spectral_density_all[:, :, triu_indices[1], triu_indices[0]]))

spectral_density_q[0, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.05, axis=0) + 1j * np.quantile(imag_part, 0.05, axis=0)).T
spectral_density_q[1, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.50, axis=0) + 1j * np.quantile(imag_part, 0.50, axis=0)).T
spectral_density_q[2, :, triu_indices[1], triu_indices[0]] = (np.quantile(real_part, 0.95, axis=0) + 1j * np.quantile(imag_part, 0.95, axis=0)).T

spectral_density_q[:, :, triu_indices[0], triu_indices[1]] = np.conj(spectral_density_q[:, :, triu_indices[1], triu_indices[0]])

spectral_density_all = spectral_density_all/(np.pi/0.5)

spec_mat_median = spectral_density_q[1]/(np.pi/0.5)

n_samples, n_freq, p, _ = spectral_density_all.shape

#function transform the complex matrix to real matrix
def complex_to_real(matrix):
    n = matrix.shape[0]
    real_matrix = np.zeros_like(matrix, dtype=float)
    real_matrix[np.triu_indices(n)] = np.real(matrix[np.triu_indices(n)])
    real_matrix[np.tril_indices(n, -1)] = np.imag(matrix[np.tril_indices(n, -1)])
    
    return real_matrix

#transform the elements of true psd to real values
real_spec_true = np.zeros_like(spec_true, dtype=float)
for j in range(n_freq):
    real_spec_true[j] = complex_to_real(spec_true[j])

#find L2 error given optimal lrs in phase 1 that maximises elbo-------------------------------------------
N2_VI = np.empty(n//2)
for i in range(n//2):
    N2_VI[i] = np.sum(np.diag((spec_mat_median[i,:,:]-spec_true[i,:,:]) @
                                (spec_mat_median[i,:,:]-spec_true[i,:,:])))
L2_VI = np.sqrt(np.mean(N2_VI))

##find length of CI given optimal lrs in phase 1 that maximises elbo-------------------------------------------
##pointwise CI
spec_mat_lower = spectral_density_q[0]/(np.pi/0.5)

spec_mat_upper = spectral_density_q[2]/(np.pi/0.5)

len_point_CI_f11 = (np.median(np.real(spec_mat_upper[:,0,0])) - np.median(np.real(spec_mat_lower[:,0,0])))
len_point_CI_re_f12 = (np.median(np.real(spec_mat_upper[:,0,1])) - np.median(np.real(spec_mat_lower[:,0,1])))
len_point_CI_im_f12 = (np.median(np.imag(spec_mat_upper[:,1,0])) - np.median(np.imag(spec_mat_lower[:,1,0])))
len_point_CI_f22 = (np.median(np.real(spec_mat_upper[:,1,1])) - np.median(np.real(spec_mat_lower[:,1,1])))


##find coverage given optimal lrs in phase 1 that maximises elbo-------------------------------------------
##pointwise CI
spec_mat_lower_real = np.zeros_like(spec_mat_lower, dtype=float)
for j in range(n_freq):
    spec_mat_lower_real[j] = complex_to_real(spec_mat_lower[j])

spec_mat_upper_real = np.zeros_like(spec_mat_upper, dtype=float)
for j in range(n_freq):
    spec_mat_upper_real[j] = complex_to_real(spec_mat_upper[j])

coverage_point_CI = np.mean((spec_mat_lower_real <= real_spec_true) & (real_spec_true <= spec_mat_upper_real))

iteration_end_time = time.time()
total_iteration_time = iteration_end_time - iteration_start_time


results = {
    'task_id': task_id,
    'L2_errors_VI': L2_VI,
    'len_point_CI_f11': len_point_CI_f11,
    'len_point_CI_re_f12': len_point_CI_re_f12,
    'len_point_CI_im_f12': len_point_CI_im_f12,
    'len_point_CI_f22': len_point_CI_f22,
    'coverage_pointwise': coverage_point_CI,
    'optimal_lr_elbo': optimal_lr,
    'hyperopt_time': hyperopt_time,
    'total_iteration_time': total_iteration_time
}

result_df = pd.DataFrame([results])
csv_file = f'vma1_256_errors{task_id}.csv'
result_df.to_csv(csv_file, index=False)


















==> scripts/paths.py <==
"""
Exposes common paths useful for manipulating datasets and generating figures.

"""
from pathlib import Path
import matplotlib
from matplotlib import font_manager


LBL_FONTSIZE = 12.5



# Absolute path to the top level of the repository
src = Path(__file__).resolve().parents[1].absolute()

data = src / "data"
scripts = src / "scripts"
figures = src / "figures"
rc_file = scripts / "matplotlibrc"
font_file = scripts / "LiberationSans.ttf"

font_file = Path(font_file)
if font_file.exists():
    font_manager.fontManager.addfont(str(font_file))
else:
    print(f"Font file not found: {font_file}")

matplotlib.rc_file(rc_file)

==> scripts/plot_coherences.py <==
import h5py
import matplotlib.pyplot as plt
import paths
from paths import LBL_FONTSIZE
from matplotlib.ticker import FixedLocator
import matplotlib.ticker as ticker
import numpy as np
import pandas as pd


PSD_FILL_ALPHA = 0.3


def compute_true_coherence():
    file_path = f'{paths.data}/ET(1).txt'
    ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak10Hz_new.txt'
    Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak50Hz_new.txt'
    Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak90Hz_new.txt'
    Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    ASD_X = ET_1[:, 1] + Peak10Hz[:, 1] + Peak50Hz[:, 1]
    ASD_Y = ET_1[:, 1] + Peak10Hz[:, 1] + Peak90Hz[:, 1]
    ASD_Z = ET_1[:, 1] + Peak50Hz[:, 1] + Peak90Hz[:, 1]

    c_xy = Peak10Hz[:, 1] ** 2 / (ASD_X * ASD_Y)
    c_xz = Peak50Hz[:, 1] ** 2 / (ASD_X * ASD_Z)
    c_yz = Peak90Hz[:, 1] ** 2 / (ASD_Y * ASD_Z)
    freq_true = ET_1[:, 0]
    return dict(c_xy=c_xy, c_xz=c_xz, c_yz=c_yz, freq_true=freq_true)


def plot_coherences(coherence_file_path, ax=None, case='A'):
    # Load frequency data
    freq = np.load(f"{paths.data}/freq.npz")['arr_0']

    # Load coherence data from HDF5 file
    with h5py.File(coherence_file_path, 'r') as f:
        coh_med = f['ETnoise_correlated_GP_coh_median_XYZ'][:]
        coh_lower = f['ETnoise_correlated_GP_coh_lower_XYZ'][:]
        coh_upper = f['ETnoise_correlated_GP_coh_upper_XYZ'][:]

    # Load additional datasets for case A
    if case == 'A':
        file_path = f'{paths.data}/ET(1).txt'
        ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

        file_path = f'{paths.data}/Peak10Hz_new.txt'
        Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

        file_path = f'{paths.data}/Peak50Hz_new.txt'
        Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

        file_path = f'{paths.data}/Peak90Hz_new.txt'
        Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

        ASD_X = ET_1[:, 1] + Peak10Hz[:, 1] + Peak50Hz[:, 1]
        ASD_Y = ET_1[:, 1] + Peak10Hz[:, 1] + Peak90Hz[:, 1]
        ASD_Z = ET_1[:, 1] + Peak50Hz[:, 1] + Peak90Hz[:, 1]

        c_xy = Peak10Hz[:, 1] ** 2 / (ASD_X * ASD_Y)
        c_xz = Peak50Hz[:, 1] ** 2 / (ASD_X * ASD_Z)
        c_yz = Peak90Hz[:, 1] ** 2 / (ASD_Y * ASD_Z)
        freq_true = ET_1[:, 0]

    if ax is None:
        fig, ax = plt.subplots(1, 1)
    ax.set_xlim([5, 128])
    for i, label in enumerate(['XY', 'XZ', 'YZ']):
        # Plot the median coherence
        ax.plot(freq, np.squeeze(coh_med[:, i]), color=f'C{i}', linestyle="-", label=label, zorder=-10)
        ax.fill_between(freq, np.squeeze(coh_lower[:, i]), np.squeeze(coh_upper[:, i]),
                        color=f'C{i}', alpha=PSD_FILL_ALPHA, edgecolor='none', zorder=-10)

    # Plot c_xy, c_xz, c_yz only for Case A
    true_kwgs = dict(color='k', linestyle='-', lw=0.5)
    expected_kwgs = dict(color='k', linestyle='--', lw=0.5)
    if case == 'A':
        ax.plot(freq_true, c_xy, **true_kwgs)
        ax.plot(freq_true, c_xz, **true_kwgs)
        ax.plot(freq_true, c_yz, **true_kwgs, label='True')
        num_blocks = 125
        ax.axhline(1 / num_blocks, **expected_kwgs, label='Expected')
    if case == 'B':
        num_blocks = 125
        ax.axhline(1 / num_blocks, **expected_kwgs)

    ax.set_yscale('log')
    ax.set_ylim(1e-3, 1.5)
    ax.yaxis.set_major_formatter(
        ticker.FuncFormatter(lambda y, pos: ('{{:.{:1d}f}}'.format(int(np.maximum(-np.log10(y), 0)))).format(y)))
    return ax.get_figure()


def add_legend(axes):
    kwgs = dict(
        handlelength=1.3,  # Length of the legend line handles
        markerscale=2,  # Scale factor for marker size in the legend
        fontsize='small',
        labelspacing=0.05, columnspacing=0.15, handletextpad=0.4,
        loc='upper right',
        bbox_to_anchor=(1.025, 1)  # Move the legend further to the right
    )

    handles = [
        [
            plt.Line2D([0], [0], color='k', label='True', linestyle='-', lw=0.75),
            plt.Line2D([0], [0], color='k', label='Expected', linestyle='--', lw=0.75),
        ],
        [
            plt.Line2D([0], [0], color='C0', label='XY      ', lw=3),
            plt.Line2D([0], [0], color='C1', label='XZ      ', lw=3),
            plt.Line2D([0], [0], color='C2', label='YZ      ', lw=3),
        ]

    ]
    # make sure the two legned are horizontally aligned
    axes[0].legend(handles=handles[0], **kwgs)
    axes[1].legend(handles=handles[1], **kwgs)





def main():
    fig, axes = plt.subplots(2, 1, sharex=True, figsize=(3.5, 2.6252 * 0.8))
    plot_coherences(
        coherence_file_path=f'{paths.data}/ETnoise_correlated_GP_uniform_squared_coh_XYZ.hdf5',
        ax=axes[0], case='A'
    )
    fig = plot_coherences(
        coherence_file_path=f'{paths.data}/ETnoise_uncorrelated_GP_uniform_squared_coh_XYZ.hdf5',
        ax=axes[1], case='B'
    )
    for ax in axes:
        ax.tick_params(axis='both', which='both', zorder=10)
        # turn off minor ticks
        ax.xaxis.set_minor_locator(FixedLocator([]))
        ax.yaxis.set_minor_locator(FixedLocator([]))

    add_legend(axes)

    axes[0].text(0.02, 0.98, 'Case A', transform=axes[0].transAxes, fontsize=10, verticalalignment='top',
                 horizontalalignment='left')
    axes[1].text(0.02, 0.98, 'Case B', transform=axes[1].transAxes, fontsize=10, verticalalignment='top',
                 horizontalalignment='left')

    # axes0 set yticks to 1, 0.1, 0.01
    axes[0].set_yticks([1, 0.1, 0.008])
    axes[0].set_yticklabels(['1', '0.1', '.008'])

    axes[1].set_yticks([1, 0.1,  0.008])
    axes[1].set_yticklabels(['1', '0.1', '.008'])

    # reduce ytick label size
    for ax in axes:
        ax.tick_params(axis='both', labelsize='small')
        ax.tick_params(axis='y', which='major', pad=0.2)

    # remove verrical whitespaace beteweenn subplots
    axes[1].set_xlabel('Frequency [Hz]', fontsize=LBL_FONTSIZE*0.8)
    plt.subplots_adjust(hspace=0., wspace=0.)
    # for ax in axes:
    #     ax.set_ylabel(r'$C_{xy}$', labelpad=-8)

    #common y label for both subplots C_{xy}
    fig.text(0.0155, 0.5, r'$C_{xy}$', va='center', rotation='vertical', fontsize=LBL_FONTSIZE)

    fig.align_ylabels(axes, )
    fig.savefig(f'{paths.figures}/caseAB_coh.pdf')


if __name__ == '__main__':
    main()

######################################################################################################


==> scripts/plot_et_basis_fns.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
import paths
from paths import LBL_FONTSIZE

def plot_basis_vs_lnl(ax, csv_path, label, kwgs={}):
    # Load data from CSV
    data = pd.read_csv(csv_path)
    data = data.values
    number_basis = data[:,0]
    max_lnl = data[:,1]

    # Sort data by number of basis functions
    sorted_indices = np.argsort(number_basis)
    number_basis_sorted = number_basis[sorted_indices]
    max_lnl_sorted = max_lnl[sorted_indices]

    # Normalize the max_lnl_sorted
    max_lnl_normalized = max_lnl_sorted - max_lnl_sorted.max()
    ax.plot(number_basis_sorted, max_lnl_normalized, label=label, **kwgs)
    ax.set_xlabel(r'$M$', fontsize=LBL_FONTSIZE*0.95)
    ax.set_ylabel(r'Normalised log MLE', fontsize=LBL_FONTSIZE*0.95)
    ax.set_xlim(min(number_basis), max(number_basis))
    ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useMathText=True)

    # turn off minor
    ax.xaxis.set_minor_locator(plt.NullLocator())
    ax.yaxis.set_minor_locator(plt.NullLocator())


def main():
    csvs = [
        "ET_corr_lr_low_basis_vs_lnl_combined_results.csv",
        "ET_uncorr_lr_low_basis_vs_lnl_combined_results.csv",
    ]
    labels = [
        "Case A",
        "Case B & C",
    ]
    kwgs = [
    dict(color="C0", ls="-", lw=2),
    dict(color="C1", ls="-", lw=2),
    ]

    fig, ax = plt.subplots(1, 1)
    for i in range(2):
        plot_basis_vs_lnl(ax, f"{paths.data}/{csvs[i]}", kwgs=kwgs[i], label=labels[i])

    plt.legend()
    plt.tight_layout()
    plt.savefig(f"{paths.figures}/et_basis_fns.pdf", dpi=300, pad_inches=0.025)

if __name__ == "__main__":
    main()


==> scripts/plot_psd_matrix.py <==

import h5py
import numpy as np
from scipy import signal
import matplotlib.pyplot as plt
import paths
from matplotlib.lines import Line2D
import pandas as pd
from paths import LBL_FONTSIZE

PSD_FILL_ALPHA = 0.5
SYM_THRESH = 1e-49
TICK_LN = 5
THICKNESS = 2

FS = 14

LABELS = ['X', 'Y', 'Z']
TRUE_STYLE = dict(color='k', lw=0.8, ls="-", alpha=0.6)


def load_posterior_matrix(matrix_file_path):
    # estimated psd (median, lower, upper)
    with h5py.File(matrix_file_path, 'r') as f:
        spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
        spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
        spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]
    return spec_mat_median, spec_mat_lower, spec_mat_upper

def load_raw_data(channel_pth):
    channels = []
    for i, c in enumerate('XYZ'):
        with h5py.File(channel_pth.format(c), 'r') as f:
            channels.append(f[f'E{i + 1}:STRAIN'][:])
    channels = np.column_stack(channels)
    return channels

def load_true_psd():
    # upload the true psd data
    file_path = f'{paths.data}/ET(1).txt'
    ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak10Hz_new.txt'
    Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak50Hz_new.txt'
    Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak90Hz_new.txt'
    Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    x_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak50Hz[:, 1] ** 2)) / 2
    y_channel_real = ((ET_1[:, 1] ** 2 + Peak10Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2
    z_channel_real = ((ET_1[:, 1] ** 2 + Peak50Hz[:, 1] ** 2 + Peak90Hz[:, 1] ** 2)) / 2

    return ET_1, x_channel_real, y_channel_real, z_channel_real

def load_freq():
    q = 10 ** 22 / 1.0
    time_interval = 2000
    nchunks = 125
    required_part = 128

    channel_pth = str(paths.data) + "/{}_ETnoise_GP_uncorr.hdf5"
    channels = load_raw_data(channel_pth)
    Ts = 1 / (channels.shape[0] / time_interval)
    freq_original = np.fft.fftfreq(int(np.size(channels, 0) / nchunks), Ts)

    n = int(np.size(channels, 0) / nchunks)
    if np.mod(n, 2) == 0:
        # n is even
        freq_original = freq_original[0:int((n / 2))]
    else:
        # n is odd
        freq_original = freq_original[0:int((n - 1) / 2)]

    total_len = channels.shape[0]
    freq_range = total_len / time_interval / 2
    freq = freq_original[0:int(required_part / freq_range * freq_original.shape[0])]
    norm_factor = (q) ** 2 / (freq_original[-1] / 0.5)
    return freq, freq_original, norm_factor


def plot_et_matrix(
        channel_pth,
        matrix_file_path,
        psd_plot_fname=None,
        psd_col = "C0",
        axes=None,
        label=""
):
    channels = []
    for i, c in enumerate('XYZ'):
        with h5py.File(channel_pth.format(c), 'r') as f:
            channels.append(f[f'E{i + 1}:STRAIN'][:])

    # ----------------------------------------------------------------------------------------------
    channels = np.column_stack(channels)

    # ---------------------------------------------------------------------------------------------------------
    # estimated psd (median, lower, upper)
    with h5py.File(matrix_file_path, 'r') as f:
        spec_mat_median = f['ETnoise_correlated_GP_spec_mat_median_XYZ'][:]
        spec_mat_lower = f['ETnoise_correlated_GP_spec_mat_lower_XYZ'][:]
        spec_mat_upper = f['ETnoise_correlated_GP_spec_mat_upper_XYZ'][:]
        
    # upload the true psd data
    file_path =f'{paths.data}/ET(1).txt'
    ET_1 = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak10Hz_new.txt'
    Peak10Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak50Hz_new.txt'
    Peak50Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    file_path = f'{paths.data}/Peak90Hz_new.txt'
    Peak90Hz = pd.read_csv(file_path, delim_whitespace=True, header=None).values

    x_channel_real = ((ET_1[:,1]**2 + Peak10Hz[:,1]**2 + Peak50Hz[:,1]**2))/2
    y_channel_real = ((ET_1[:,1]**2 + Peak10Hz[:,1]**2 + Peak90Hz[:,1]**2))/2
    z_channel_real = ((ET_1[:,1]**2 + Peak50Hz[:,1]**2 + Peak90Hz[:,1]**2))/2

    q = 10 ** 22 / 1.0
    time_interval = 2000
    nchunks = 125
    required_part = 128

    Ts = 1 / (channels.shape[0] / time_interval)
    freq_original = np.fft.fftfreq(int(np.size(channels, 0) / nchunks), Ts)

    n = int(np.size(channels, 0) / nchunks)
    if np.mod(n, 2) == 0:
        # n is even
        freq_original = freq_original[0:int((n / 2))]
    else:
        # n is odd
        freq_original = freq_original[0:int((n - 1) / 2)]

    total_len = channels.shape[0]
    freq_range = total_len / time_interval / 2
    freq = freq_original[0:int(required_part / freq_range * freq_original.shape[0])]
    freq_true = ET_1[:,0]

    if axes is None:
        fig, axes = plt.subplots(3, 3, figsize=(10, 10), sharex=True)


    for i in range(3):
        for j in range(3):

            #axes[i, j].text(0.05, 0.95, f"{LABELS[i]}{LABELS[j]}", transform=axes[i, j].transAxes,
            #                horizontalalignment='left', verticalalignment='top', fontsize=14)


            if i == j:
                f, Pxx_den0 = signal.periodogram(channels[:, i], fs=channels.shape[0] / time_interval)
                f = f[1:]
                Pxx_den0 = Pxx_den0[1:] / 2
                axes[i, j].plot(f, Pxx_den0, marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3, zorder=-10)

                axes[i, j].plot(freq, spec_mat_median[..., i, i] / (q) ** 2 / (freq_original[-1] / 0.5), linewidth=1,
                                color=psd_col, linestyle="-")
                axes[i, j].fill_between(freq, spec_mat_lower[..., i, i] / (q) ** 2 / (freq_original[-1] / 0.5),
                                        spec_mat_upper[..., i, i] / (q) ** 2 / (freq_original[-1] / 0.5),
                                        color=psd_col, alpha=PSD_FILL_ALPHA)

                CHANELS = 'XYZ'
                axes[i, j].text(0.95, 0.95, '$\mathbf{S}_' +'{{{} {}}}$'.format(CHANELS[i], CHANELS[i]), transform=axes[i, j].transAxes,
                                horizontalalignment='right', verticalalignment='top', fontsize=FS)

                axes[i, j].set_xlim([5, 128])
                axes[i, j].set_ylim([10 ** (-52), 10 ** (-46)])
                axes[i, j].set_yscale('log')


                if i == 0:
                    axes[i, j].plot(freq_true, x_channel_real, **TRUE_STYLE)
                elif i == 1:
                    axes[i, j].plot(freq_true, y_channel_real,**TRUE_STYLE)
                elif i == 2:
                    axes[i, j].plot(freq_true, z_channel_real, **TRUE_STYLE)


            elif i < j:

                axes[i, j].plot(freq, np.real(spec_mat_median[..., i, j]) / (q) ** 2 / (freq_original[-1] / 0.5),
                                linewidth=1, color=psd_col, linestyle="-")
                axes[i, j].fill_between(freq, np.real(spec_mat_lower[..., i, j]) / (q) ** 2 / (freq_original[-1] / 0.5),
                                        np.real(spec_mat_upper[..., i, j]) / (q) ** 2 / (freq_original[-1] / 0.5),
                                        color=psd_col, alpha=PSD_FILL_ALPHA)

                y = np.apply_along_axis(np.fft.fft, 0, channels)
                n = channels.shape[0]
                if np.mod(n, 2) == 0:
                    # n is even
                    y = y[0:int(n / 2)]
                else:
                    # n is odd
                    y = y[0:int((n - 1) / 2)]
                y = y / np.sqrt(n)
                # y = y[1:]
                cross_spectrum_fij = y[:, i] * np.conj(y[:, j])

                axes[i, j].plot(f, np.real(cross_spectrum_fij) / (freq_original[-1] / 0.5),
                                marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3, zorder=-10)

                
                axes[i, j].text(0.95, 0.95, '$\Re('+'\mathbf{S}_' +'{{{} {}}})$'.format(CHANELS[i], CHANELS[j]), transform=axes[i, j].transAxes,
                                horizontalalignment='right', verticalalignment='top', fontsize=FS)

                axes[i, j].set_xlim([5, 128])

                axes[i, j].set_yscale('symlog', linthresh=SYM_THRESH)
            else:

                axes[i, j].plot(freq, np.imag(spec_mat_median[..., i, j]) / (q) ** 2 / (freq_original[-1] / 0.5),
                                linewidth=1, color=psd_col, linestyle="-")
                axes[i, j].fill_between(freq, (spec_mat_lower[..., i, j]) / (q) ** 2 / (freq_original[-1] / 0.5),
                                        (spec_mat_upper[..., i, j]) / (q) ** 2 / (freq_original[-1] / 0.5),
                                        color=psd_col, alpha=PSD_FILL_ALPHA)

                y = np.apply_along_axis(np.fft.fft, 0, channels)
                n = channels.shape[0]
                if np.mod(n, 2) == 0:
                    # n is even
                    y = y[0:int(n / 2)]
                else:
                    # n is odd
                    y = y[0:int((n - 1) / 2)]
                y = y / np.sqrt(n)
                # y = y[1:]
                cross_spectrum_fij = y[:, i] * np.conj(y[:, j])

                axes[i, j].plot(f, np.imag(cross_spectrum_fij) / (freq_original[-1] / 0.5),
                                marker='', markersize=0, linestyle='-', color='lightgray', alpha=0.3, zorder=-10)

                axes[i, j].text(0.95, 0.95, '$\Im('+'\mathbf{S}_' +'{{{} {}}})$'.format(CHANELS[i], CHANELS[j]), transform=axes[i, j].transAxes,
                                horizontalalignment='right', verticalalignment='top', fontsize=FS)

                axes[i, j].set_xlim([5, 128])

                axes[i, j].set_yscale('symlog', linthresh=SYM_THRESH)
    axes[2, 1].set_xlabel('Frequency [Hz]', ha='center', va='center', fontsize=FS*1.1, labelpad=10)
    axes[1, 0].set_ylabel('Strain PSD [1/Hz]', ha='center', va='center', rotation='vertical', fontsize=FS*1.1, labelpad=12.5)

    axes[0, 2].legend(
        handles=[
            Line2D([], [], color='lightgray', label='Periodogram', lw=3),
            Line2D([], [], color=psd_col, label=label, lw=3),
            Line2D([],[],  label='True PSD', **TRUE_STYLE)
        ],
        loc='lower right', fontsize=10)



    diag_ylims = (min([axes[i, i].get_ylim()[0] for i in range(3)]), max([axes[i, i].get_ylim()[1] for i in range(3)]))
    off_ylims = (min([axes[i, j].get_ylim()[0] for i in range(3) for j in range(3) if i != j]),
                 max([axes[i, j].get_ylim()[1] for i in range(3) for j in range(3) if i != j]))

    ###  Adjust axes
    # remove space ebtween subplots
    plt.subplots_adjust(hspace=0., wspace=0.)
    for rowi in range(3):
        for colj in range(3):
            ax = axes[rowi, colj]
            ax.tick_params('both', length=0, width=0, which='minor', bottom=False, top=False, left=False, right=False)
            ax.tick_params(axis='y', direction='in', pad=-10)
            ax.yaxis.set_tick_params(which='both', labelleft=True, zorder=3)
            for label in ax.get_yticklabels():
                label.set_horizontalalignment('left')

            if rowi == colj:
                # increase ax-spine linewidth
                for spine in ax.spines.values():
                    spine.set_linewidth(THICKNESS)
                    spine.set_zorder(10)
                ax.set_ylim(diag_ylims)
                ax.set_yticks([1e-51, 1e-49, 1e-47])
                ax.tick_params('both', length=TICK_LN, width=THICKNESS, which='major')

            else:
                ax.set_ylim(off_ylims)
                ax.patch.set_color('lightgray')  # or whatever color you like
                ax.patch.set_alpha(.3)
                ax.tick_params('both', length=TICK_LN, width=1, which='major')

    # plt.show()
    if psd_plot_fname:
        plt.savefig(psd_plot_fname, dpi=300)
    else:
        return axes



def __plot_A():
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_correlated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C0",
        label="Case A PSD"
    )
    axes[0, 0].get_figure().savefig(f'{paths.figures}/caseA_psd.pdf')

def __plot_AD():
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_correlated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C0",
        label="Case A PSD"
    )
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_no_cross_correlated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C3",
        axes=axes,
        label="Case D PSD"
    )

    axes[0, 2].legend(
        handles=[
            Line2D([], [], color='lightgray', label='Periodogram', lw=3),
            Line2D([], [], color="C0", label="Case A PSD", lw=3),
            Line2D([], [], color="C3", label="Case D PSD", lw=3),
            Line2D([], [], label='True PSD', **TRUE_STYLE)
        ],
        loc='lower right', fontsize=10)

    axes[0,0].get_figure().savefig(f'{paths.figures}/caseAD_psd.pdf')


def __plot_BC():


    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP_uncorr.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C1",
        label="Case B PSD"
    )
    axes = plot_et_matrix(
        channel_pth=str(paths.data) + "/{}_ETnoise_GP_uncorr.hdf5",
        matrix_file_path=f'{paths.data}/ETnoise_no_cross_uncorrelated_GP_uniform_spec_matrices_XYZ.hdf5',
        psd_col="C2",
        axes=axes,
        label="Case C PSD"
    )


    axes[0, 2].legend(
        handles=[
            Line2D([], [], color='lightgray', label='Periodogram', lw=3),
            Line2D([], [], color="C1", label="Case B PSD", lw=3),
            Line2D([], [], color="C2", label="Case C PSD", lw=3),
    Line2D([], [], label='True PSD', **TRUE_STYLE)
        ],
        loc='lower right', fontsize=10)

    axes[0,0].get_figure().savefig(f'{paths.figures}/caseBC_psd.pdf')


def main():
    __plot_A()
    __plot_BC()

if __name__ == '__main__':
    main()    
    
    
    

==> scripts/plot_sim_basis.py <==
import pandas as pd
import matplotlib.pyplot as plt
import paths
from matplotlib.lines import Line2D
from matplotlib.ticker import ScalarFormatter
from paths import LBL_FONTSIZE

DATA = pd.read_csv(f'{paths.data}/basis_fun_vs_max_lnl_results_var2_vma1.csv').values
X = range(1, 71)


def plot_basis_vs_lnl(ax, data, kwgs={}):
    for i in range(3):
        y = data[:, i] - data[:, i].max()
        ax.plot(X, y, color=f"C{i}", lw=2, **kwgs)


def main():

    # number of basis funs vs max log lokelihood for var2 model with length 256, 512 and 1024.
    fig = plt.figure()
    ax = fig.gca()

    plot_basis_vs_lnl(ax, DATA[:, 3:])
    plot_basis_vs_lnl(ax, DATA[:, :3], kwgs=dict(ls='dotted'))

    # custom legend
    lnkwg = dict(lw=2)
    lgd = ax.legend(handles=
    [
        Line2D([0], [0], color='C0', lw=2, label=r'$n=256$'),
        Line2D([0], [0], color='C1', lw=2, label=r'$n=512$'),
        Line2D([0], [0], color='C2', lw=2, label=r'$n=1024$'),
        Line2D([0], [0], color='k', lw=2, label='VAR(2)'),
        Line2D([0], [0], color='k', lw=2, label='VMA(1)', ls='dotted'),
    ], loc='lower right', ncol=2, labelspacing=0.05, columnspacing=0.25, handlelength=1)
    # bbox_to_anchor=(1.02, 1), borderaxespad=0)
    ax.set_xlabel(r'$M$', fontsize=LBL_FONTSIZE*0.8)
    ax.set_ylabel(r'Normalised log MLE', fontsize=LBL_FONTSIZE*0.95)

    # use scientific notation use x100 instead of 1e2
    ax.ticklabel_format(axis='y', style='sci', scilimits=(0, 0), useMathText=True)
    # turn off minor
    ax.xaxis.set_minor_locator(plt.NullLocator())
    ax.yaxis.set_minor_locator(plt.NullLocator())

    plt.xlim(min(X), max(X))
    fig.savefig(f'{paths.figures}/sim_basis.pdf', bbox_inches='tight', pad_inches=0.025)


if __name__ == "__main__":
    main()

==> scripts/plot_sim_error_violins.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import paths
from matplotlib.patches import Patch
from matplotlib import ticker

FIG_Y = 2.2
TICKLBL_PAD = 0.6
FIGKWGS = dict(dpi=300, bbox_inches='tight', pad_inches=0)


def add_violin_plot(ax, data, positions, colors, legend_labels=None, legend_loc='upper left'):
    """
    Adds a violin plot to the given axis.

    Parameters:
    - ax: The Matplotlib axis to which the violin plot will be added.
    - data: List of datasets for the violin plots.
    - positions: List of positions for the violins.
    - colors: List of colors for the violins.
    - legend_labels: List of labels for the legend.
    - legend_loc: Location of the legend on the plot.
    """
    parts = ax.violinplot(data, positions=positions, showmeans=False, showmedians=True)

    # Customize violins
    for i, pc in enumerate(parts['bodies']):
        pc.set_facecolor(colors[i])
        pc.set_linewidth(0)
        pc.set_alpha(0.5)

    for partname in ('cbars', 'cmins', 'cmaxes', 'cmedians'):
        vp = parts[partname]
        vp.set_edgecolors(colors)
        vp.set_linewidth(1.5)

    # Add legend
    if legend_labels:
        legend_patches = [Patch(facecolor=colors[i], label=label) for i, label in enumerate(legend_labels)]
        ax.legend(
            handles=legend_patches, fontsize='small',
            handletextpad=0.15, labelspacing=0.05, handlelength=0.75,
            loc=legend_loc, bbox_to_anchor=(-0.015, 1.07)
        )

    # Customize axes
    ax.set_xticks([1.25, 3.25, 5.25])
    ax.set_xticklabels(['256', '512', '1024'])
    ax.xaxis.set_minor_locator(ticker.NullLocator())
    ax.yaxis.set_minor_locator(ticker.NullLocator())
    ax.tick_params(axis='x', length=0)
    # redice space between ticklabels and axis
    ax.tick_params(axis='x', pad=TICKLBL_PAD)
    ax.tick_params(axis='y', pad=TICKLBL_PAD)



def get_speedups(data):
    d = data.T
    return np.array([[
        d[1] / d[0],
        d[3] / d[2],
        d[5] / d[4]
    ]]).T

def load_timing_violin_data():
    # Load data
    violin_data1 = pd.read_csv(f"{paths.data}/time_var2_SGVB_VNPC.csv").values
    violin_data2 = pd.read_csv(f"{paths.data}/time_vma1_SGVB_VNPC.csv").values
    violin_data1 = get_speedups(violin_data1)
    violin_data2 = get_speedups(violin_data2)

    return np.array([
        violin_data1[:, 0],
        violin_data2[:, 0],
        violin_data1[:, 1],
        violin_data2[:, 1],
        violin_data1[:, 2],
        violin_data2[:, 2]
    ])[..., 0].T




def main():
    # First panel: Original violin plot
    colors = ['C0', 'C1'] * 3
    legend_labels = ['VNPC', 'SGVB']

    positions = [1, 1.5, 3, 3.5, 5, 5.5]

    # Load data
    violin_data1 = pd.read_csv(f"{paths.data}/L2_errors_var2.csv").values
    violin_data2 = pd.read_csv(f"{paths.data}/L2_errors_vma1.csv").values
    violin_data3 = load_timing_violin_data()

    fig, axs = plt.subplots(nrows=2, ncols=1, sharex=True, figsize=(3.5, FIG_Y))
    # Annotate subplots
    kwgs = dict(fontsize=10, verticalalignment='top', horizontalalignment='left', zorder=10)
    axs[0].text(0.8, 0.95, 'VAR(2)', transform=axs[0].transAxes, **kwgs)
    axs[1].text(0.8, 0.95, 'VMA(1)', transform=axs[1].transAxes, **kwgs)
    axs[1].set_xlabel(r'$n$', labelpad=0.5)
    lbl = r'$L_2$ error'
    # axs[0].set_ylabel(lbl, labelpad=0.9)
    # axs[1].set_ylabel(lbl, labelpad=0.9)
    # set common y label
    fig.text(0.0155, 0.5, lbl, va='center', rotation='vertical', fontsize=15)
    for ax in axs:
        ax.set_ylim(0, .4)
        ax.set_yticks([0.1, 0.3])
        # zero ytick len
        ax.tick_params(axis='x', length=0)
    # add a common y label spanning both subplots

    add_violin_plot(axs[0], violin_data1, positions, colors, legend_labels)
    add_violin_plot(axs[1], violin_data2, positions, colors)
    plt.subplots_adjust(hspace=0.)  # Adjust as needed
    plt.savefig(f"{paths.figures}/sim_l2error_violins.pdf", dpi=300, bbox_inches='tight', pad_inches=0)
    plt.close()

    fig, axs = plt.subplots(nrows=1, ncols=1, sharex=True, figsize=(3.5, FIG_Y/2))
    add_violin_plot(axs, violin_data3, positions, ['C3', 'C4'] * 3, ['VAR(2)', 'VMA(1)'], legend_loc='upper left')
    # axs.text(0.02, 0.98, 'c)', transform=axs.transAxes, **kwgs)
    axs.set_ylabel(r'Speed up', labelpad=0.9)
    axs.set_yticks([1, 50, 100])
    axs.set_xlabel(r'$n$', labelpad=0.5)
    axs.set_ylim(bottom=1)
    plt.subplots_adjust(hspace=0.)  # Adjust as needed
    plt.savefig(f"{paths.figures}/sim_speed_violins.pdf", dpi=300, bbox_inches='tight', pad_inches=0)
    plt.close()



if __name__ == "__main__":
    main()


==> scripts/run_all.py <==
import plot_coherences
import plot_et_basis_fns
import plot_psd_matrix
import plot_sim_basis
import plot_sim_error_violins #

plot_coherences.main()
plot_psd_matrix.main()
plot_et_basis_fns.main()
plot_sim_basis.main()
plot_sim_error_violins.main()

==> scripts/run_all.sh <==
#!/bin/bash

# Exit immediately if a command exits with a non-zero status
set -e

# Get the directory of the script
SCRIPT_DIR="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"

# Loop through all .py files in the script directory and execute them
for file in "$SCRIPT_DIR"/*.py; do
    if [ -f "$file" ]; then
        echo "Running $file..."
        python "$file"
    fi
done

